Properties and implications of the four-loop non-singlet splitting functions in QCD

We have studied the recently completed analytic all-N expressions for the four-loop anomalous dimensions corresponding to the next-to-next-to-next-to-leading order splitting functions for the non-singlet quark distribution in perturbative QCD. The results agree with fixed-N values beyond those published so far. Their structural consistency with theoretical requirements is established. They are used to cast the four-loop gluon virtual anomalous dimension and the next-to-next-to-next-to-next-to-leading logarithmic threshold-resummation coefficients for lepton-pair and Higgs production in hadron-hadron collisions and deep-inelastic scattering into their final analytical forms. Further properties and consequences of the new results are addressed, in particular a new structure seen most clearly in the small-x logarithms occurring in a quartic-Casimir contribution.

==> anc/BStoS.h <==

* ---------------------------------------------------------------------------
*
*    Conversion from binomial sums to standard harmonic sums to weight 7
*
*       S. Moch and A. Vogt, arXiv:2605.03889, JHEP 09 (2026) 227
*
*    The definitions of the sums are recalled in eqs. (B.1) and (B.3)
*    of this article. The order of the statements does not matter.
*
* ---------------------------------------------------------------------------

* w = 7, alternating

 id BS(R(7),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) 
   - 4*S(R(-4,3),N) - 4*S(R(-3,4),N) - 4*S(R(-2,5),N) + 8*S(R(-5,1,1),N) 
   + 8*S(R(-4,1,2),N) + 8*S(R(-4,2,1),N) + 8*S(R(-3,1,3),N) + 8*S(R(-3,2,2),N) 
   + 8*S(R(-3,3,1),N) + 8*S(R(-2,1,4),N) + 8*S(R(-2,2,3),N) + 8*S(R(-2,3,2),N) 
   + 8*S(R(-2,4,1),N) - 16*S(R(-4,1,1,1),N) - 16*S(R(-3,1,1,2),N) 
   - 16*S(R(-3,1,2,1),N) - 16*S(R(-3,2,1,1),N) - 16*S(R(-2,1,1,3),N) 
   - 16*S(R(-2,1,2,2),N) - 16*S(R(-2,1,3,1),N) - 16*S(R(-2,2,1,2),N) 
   - 16*S(R(-2,2,2,1),N) - 16*S(R(-2,3,1,1),N) + 32*S(R(-3,1,1,1,1),N) 
   + 32*S(R(-2,1,1,1,2),N) + 32*S(R(-2,1,1,2,1),N) + 32*S(R(-2,1,2,1,1),N) 
   + 32*S(R(-2,2,1,1,1),N) - 64*S(R(-2,1,1,1,1,1),N);
 id BS(R(1,6),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) 
   - 4*S(R(-4,3),N) - 4*S(R(-3,4),N) - 4*S(R(1,-6),N) + 8*S(R(-5,1,1),N) 
   + 8*S(R(-4,1,2),N) + 8*S(R(-4,2,1),N) + 8*S(R(-3,1,3),N) + 8*S(R(-3,2,2),N) 
   + 8*S(R(-3,3,1),N) + 8*S(R(1,-5,1),N) + 8*S(R(1,-4,2),N) + 8*S(R(1,-3,3),N) 
   + 8*S(R(1,-2,4),N) - 16*S(R(-4,1,1,1),N) - 16*S(R(-3,1,1,2),N) 
   - 16*S(R(-3,1,2,1),N) - 16*S(R(-3,2,1,1),N) - 16*S(R(1,-4,1,1),N) 
   - 16*S(R(1,-3,1,2),N) - 16*S(R(1,-3,2,1),N) - 16*S(R(1,-2,1,3),N) 
   - 16*S(R(1,-2,2,2),N) - 16*S(R(1,-2,3,1),N) + 32*S(R(-3,1,1,1,1),N) 
   + 32*S(R(1,-3,1,1,1),N) + 32*S(R(1,-2,1,1,2),N) + 32*S(R(1,-2,1,2,1),N) 
   + 32*S(R(1,-2,2,1,1),N) - 64*S(R(1,-2,1,1,1,1),N);
 id BS(R(2,5),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) 
   - 4*S(R(-4,3),N) + 8*S(R(-5,1,1),N) + 8*S(R(-4,1,2),N) + 8*S(R(-4,2,1),N) 
   - 16*S(R(-4,1,1,1),N);
 id BS(R(3,4),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) 
   - 4*S(R(-2,5),N) + 8*S(R(-5,1,1),N) + 8*S(R(-2,3,2),N) + 8*S(R(-2,4,1),N) 
   - 16*S(R(-2,3,1,1),N);
 id BS(R(4,3),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-3,4),N) 
   - 4*S(R(-2,5),N) + 8*S(R(-3,3,1),N) + 8*S(R(-2,1,4),N) + 8*S(R(-2,4,1),N) 
   - 16*S(R(-2,1,3,1),N);
 id BS(R(5,2),N) = 2*S(R(-7),N) - 4*S(R(-4,3),N) - 4*S(R(-3,4),N) 
   - 4*S(R(-2,5),N) + 8*S(R(-3,1,3),N) + 8*S(R(-2,1,4),N) + 8*S(R(-2,2,3),N) 
   - 16*S(R(-2,1,1,3),N);
 id BS(R(6,1),N) = 2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(-4,-3),N) 
   - 4*S(R(-3,-4),N) - 4*S(R(-2,-5),N) + 8*S(R(-4,1,-2),N) + 8*S(R(-3,1,-3),N) 
   + 8*S(R(-3,2,-2),N) + 8*S(R(-2,1,-4),N) + 8*S(R(-2,2,-3),N) 
   + 8*S(R(-2,3,-2),N) - 16*S(R(-3,1,1,-2),N) - 16*S(R(-2,1,1,-3),N) 
   - 16*S(R(-2,1,2,-2),N) - 16*S(R(-2,2,1,-2),N) + 32*S(R(-2,1,1,1,-2),N);
 id BS(R(1,1,5),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) 
   - 4*S(R(-4,3),N) - 4*S(R(1,-6),N) - 4*S(R(2,-5),N) + 8*S(R(-5,1,1),N) 
   + 8*S(R(-4,1,2),N) + 8*S(R(-4,2,1),N) + 8*S(R(1,-5,1),N) + 8*S(R(1,-4,2),N) 
   + 8*S(R(1,-3,3),N) + 8*S(R(1,1,-5),N) + 8*S(R(2,-4,1),N) + 8*S(R(2,-3,2),N) 
   + 8*S(R(2,-2,3),N) - 16*S(R(-4,1,1,1),N) - 16*S(R(1,-4,1,1),N) 
   - 16*S(R(1,-3,1,2),N) - 16*S(R(1,-3,2,1),N) - 16*S(R(1,1,-4,1),N) 
   - 16*S(R(1,1,-3,2),N) - 16*S(R(1,1,-2,3),N) - 16*S(R(2,-3,1,1),N) 
   - 16*S(R(2,-2,1,2),N) - 16*S(R(2,-2,2,1),N) + 32*S(R(1,-3,1,1,1),N) 
   + 32*S(R(1,1,-3,1,1),N) + 32*S(R(1,1,-2,1,2),N) + 32*S(R(1,1,-2,2,1),N) 
   + 32*S(R(2,-2,1,1,1),N) - 64*S(R(1,1,-2,1,1,1),N);
 id BS(R(1,2,4),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) 
   - 4*S(R(1,-6),N) + 8*S(R(-5,1,1),N) + 8*S(R(1,-5,1),N) + 8*S(R(1,-4,2),N) 
   - 16*S(R(1,-4,1,1),N);
 id BS(R(1,3,3),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-3,4),N) 
   - 4*S(R(1,-6),N) + 8*S(R(-3,3,1),N) + 8*S(R(1,-5,1),N) + 8*S(R(1,-2,4),N) 
   - 16*S(R(1,-2,3,1),N);
 id BS(R(1,4,2),N) = 2*S(R(-7),N) - 4*S(R(-4,3),N) - 4*S(R(-3,4),N) 
   - 4*S(R(1,-6),N) + 8*S(R(-3,1,3),N) + 8*S(R(1,-3,3),N) + 8*S(R(1,-2,4),N) 
   - 16*S(R(1,-2,1,3),N);
 id BS(R(1,5,1),N) = 2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(-4,-3),N) 
   - 4*S(R(-3,-4),N) - 4*S(R(1,6),N) + 8*S(R(-4,1,-2),N) + 8*S(R(-3,1,-3),N) 
   + 8*S(R(-3,2,-2),N) + 8*S(R(1,-4,-2),N) + 8*S(R(1,-3,-3),N) 
   + 8*S(R(1,-2,-4),N) - 16*S(R(-3,1,1,-2),N) - 16*S(R(1,-3,1,-2),N) 
   - 16*S(R(1,-2,1,-3),N) - 16*S(R(1,-2,2,-2),N) + 32*S(R(1,-2,1,1,-2),N);
 id BS(R(2,1,4),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) 
   - 4*S(R(3,-4),N) + 8*S(R(-5,1,1),N) + 8*S(R(3,-3,1),N) + 8*S(R(3,-2,2),N) 
   - 16*S(R(3,-2,1,1),N);
 id BS(R(2,2,3),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N);
 id BS(R(2,3,2),N) = 2*S(R(-7),N) - 4*S(R(-4,3),N);
 id BS(R(2,4,1),N) = 2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(-4,-3),N) 
   + 8*S(R(-4,1,-2),N);
 id BS(R(3,1,3),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-2,5),N) 
   - 4*S(R(4,-3),N) + 8*S(R(-2,-2,-3),N) + 8*S(R(-2,4,1),N) + 8*S(R(4,-2,1),N) 
   - 16*S(R(-2,-2,-2,1),N);
 id BS(R(3,2,2),N) = 2*S(R(-7),N) - 4*S(R(-2,5),N);
 id BS(R(3,3,1),N) = 2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(-2,-5),N) 
   + 8*S(R(-2,3,-2),N);
 id BS(R(4,1,2),N) = 2*S(R(-7),N) - 4*S(R(-3,4),N) - 4*S(R(-2,5),N) 
   - 4*S(R(5,-2),N) + 8*S(R(-3,-2,-2),N) + 8*S(R(-2,-3,-2),N) 
   + 8*S(R(-2,1,4),N) - 16*S(R(-2,1,-2,-2),N);
 id BS(R(4,2,1),N) = 2*S(R(7),N) - 4*S(R(-3,-4),N) - 4*S(R(-2,-5),N) 
   + 8*S(R(-2,1,-4),N);
 id BS(R(5,1,1),N) = 2*S(R(7),N) - 4*S(R(-4,-3),N) - 4*S(R(-3,-4),N) 
   - 4*S(R(-2,-5),N) - 4*S(R(6,1),N) + 8*S(R(-4,-2,1),N) + 8*S(R(-3,-3,1),N) 
   + 8*S(R(-3,1,-3),N) + 8*S(R(-2,-4,1),N) + 8*S(R(-2,1,-4),N) 
   + 8*S(R(-2,2,-3),N) - 16*S(R(-3,1,-2,1),N) - 16*S(R(-2,1,-3,1),N) 
   - 16*S(R(-2,1,1,-3),N) - 16*S(R(-2,2,-2,1),N) + 32*S(R(-2,1,1,-2,1),N);
 id BS(R(1,1,1,4),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) 
   - 4*S(R(1,-6),N) - 4*S(R(2,-5),N) - 4*S(R(3,-4),N) + 8*S(R(-5,1,1),N) 
   + 8*S(R(1,-5,1),N) + 8*S(R(1,-4,2),N) + 8*S(R(1,1,-5),N) + 8*S(R(1,2,-4),N) 
   + 8*S(R(2,-4,1),N) + 8*S(R(2,-3,2),N) + 8*S(R(2,1,-4),N) + 8*S(R(3,-3,1),N) 
   + 8*S(R(3,-2,2),N) - 16*S(R(1,-4,1,1),N) - 16*S(R(1,1,-4,1),N) 
   - 16*S(R(1,1,-3,2),N) - 16*S(R(1,1,1,-4),N) - 16*S(R(1,2,-3,1),N) 
   - 16*S(R(1,2,-2,2),N) - 16*S(R(2,-3,1,1),N) - 16*S(R(2,1,-3,1),N) 
   - 16*S(R(2,1,-2,2),N) - 16*S(R(3,-2,1,1),N) + 32*S(R(1,1,-3,1,1),N) 
   + 32*S(R(1,1,1,-3,1),N) + 32*S(R(1,1,1,-2,2),N) + 32*S(R(1,2,-2,1,1),N) 
   + 32*S(R(2,1,-2,1,1),N) - 64*S(R(1,1,1,-2,1,1),N);
 id BS(R(1,1,2,3),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(1,-6),N) 
   - 4*S(R(2,-5),N) + 8*S(R(1,-5,1),N) + 8*S(R(1,1,-5),N) + 8*S(R(2,-4,1),N) 
   - 16*S(R(1,1,-4,1),N);
 id BS(R(1,1,3,2),N) = 2*S(R(-7),N) - 4*S(R(-4,3),N) - 4*S(R(1,-6),N) 
   - 4*S(R(2,-5),N) + 8*S(R(1,-3,3),N) + 8*S(R(1,1,-5),N) + 8*S(R(2,-2,3),N) 
   - 16*S(R(1,1,-2,3),N);
 id BS(R(1,1,4,1),N) = 2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(-4,-3),N) 
   - 4*S(R(1,6),N) - 4*S(R(2,5),N) + 8*S(R(-4,1,-2),N) + 8*S(R(1,-4,-2),N) 
   + 8*S(R(1,-3,-3),N) + 8*S(R(1,1,5),N) + 8*S(R(2,-3,-2),N) 
   + 8*S(R(2,-2,-3),N) - 16*S(R(1,-3,1,-2),N) - 16*S(R(1,1,-3,-2),N) 
   - 16*S(R(1,1,-2,-3),N) - 16*S(R(2,-2,1,-2),N) + 32*S(R(1,1,-2,1,-2),N);
 id BS(R(1,2,1,3),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(1,-6),N) 
   - 4*S(R(4,-3),N) + 8*S(R(1,-5,1),N) + 8*S(R(1,3,-3),N) + 8*S(R(4,-2,1),N) 
   - 16*S(R(1,3,-2,1),N);
 id BS(R(1,2,2,2),N) = 2*S(R(-7),N) - 4*S(R(1,-6),N);
 id BS(R(1,2,3,1),N) = 2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(1,6),N) 
   + 8*S(R(1,-4,-2),N);
 id BS(R(1,3,1,2),N) = 2*S(R(-7),N) - 4*S(R(-3,4),N) - 4*S(R(1,-6),N) 
   - 4*S(R(5,-2),N) + 8*S(R(-3,-2,-2),N) + 8*S(R(1,-2,4),N) + 8*S(R(1,4,-2),N) 
   - 16*S(R(1,-2,-2,-2),N);
 id BS(R(1,3,2,1),N) = 2*S(R(7),N) - 4*S(R(-3,-4),N) - 4*S(R(1,6),N) 
   + 8*S(R(1,-2,-4),N);
 id BS(R(1,4,1,1),N) = 2*S(R(7),N) - 4*S(R(-4,-3),N) - 4*S(R(-3,-4),N) 
   - 4*S(R(1,6),N) - 4*S(R(6,1),N) + 8*S(R(-4,-2,1),N) + 8*S(R(-3,-3,1),N) 
   + 8*S(R(-3,1,-3),N) + 8*S(R(1,-3,-3),N) + 8*S(R(1,-2,-4),N) 
   + 8*S(R(1,5,1),N) - 16*S(R(-3,1,-2,1),N) - 16*S(R(1,-3,-2,1),N) 
   - 16*S(R(1,-2,-3,1),N) - 16*S(R(1,-2,1,-3),N) + 32*S(R(1,-2,1,-2,1),N);
 id BS(R(2,1,1,3),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(3,-4),N) 
   - 4*S(R(4,-3),N) + 8*S(R(3,-3,1),N) + 8*S(R(3,1,-3),N) + 8*S(R(4,-2,1),N) 
   - 16*S(R(3,1,-2,1),N);
 id BS(R(2,1,2,2),N) = 2*S(R(-7),N) - 4*S(R(3,-4),N);
 id BS(R(2,1,3,1),N) = 2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(3,4),N) 
   + 8*S(R(3,-2,-2),N);
 id BS(R(2,2,1,2),N) = 2*S(R(-7),N) - 4*S(R(5,-2),N);
 id BS(R(2,3,1,1),N) = 2*S(R(7),N) - 4*S(R(-4,-3),N) - 4*S(R(6,1),N) 
   + 8*S(R(-4,-2,1),N);
 id BS(R(3,1,1,2),N) = 2*S(R(-7),N) - 4*S(R(-2,5),N) - 4*S(R(4,-3),N) 
   - 4*S(R(5,-2),N) + 8*S(R(-2,-3,-2),N) + 8*S(R(-2,-2,-3),N) 
   + 8*S(R(4,1,-2),N) - 16*S(R(-2,-2,1,-2),N);
 id BS(R(3,1,2,1),N) = 2*S(R(7),N) - 4*S(R(-2,-5),N) - 4*S(R(4,3),N) 
   + 8*S(R(-2,-2,3),N);
 id BS(R(3,2,1,1),N) = 2*S(R(7),N) - 4*S(R(-2,-5),N) - 4*S(R(6,1),N) 
   + 8*S(R(-2,-4,1),N);
 id BS(R(4,1,1,1),N) = 2*S(R(7),N) - 4*S(R(-3,-4),N) - 4*S(R(-2,-5),N) 
   - 4*S(R(5,2),N) - 4*S(R(6,1),N) + 8*S(R(-3,-3,1),N) + 8*S(R(-3,-2,2),N) 
   + 8*S(R(-2,-4,1),N) + 8*S(R(-2,-3,2),N) + 8*S(R(-2,1,-4),N) 
   + 8*S(R(5,1,1),N) - 16*S(R(-3,-2,1,1),N) - 16*S(R(-2,-3,1,1),N) 
   - 16*S(R(-2,1,-3,1),N) - 16*S(R(-2,1,-2,2),N) + 32*S(R(-2,1,-2,1,1),N);
 id BS(R(1,1,1,1,3),N) = 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(1,-6),N) 
   - 4*S(R(2,-5),N) - 4*S(R(3,-4),N) - 4*S(R(4,-3),N) + 8*S(R(1,-5,1),N) 
   + 8*S(R(1,1,-5),N) + 8*S(R(1,2,-4),N) + 8*S(R(1,3,-3),N) + 8*S(R(2,-4,1),N) 
   + 8*S(R(2,1,-4),N) + 8*S(R(2,2,-3),N) + 8*S(R(3,-3,1),N) + 8*S(R(3,1,-3),N) 
   + 8*S(R(4,-2,1),N) - 16*S(R(1,1,-4,1),N) - 16*S(R(1,1,1,-4),N) 
   - 16*S(R(1,1,2,-3),N) - 16*S(R(1,2,-3,1),N) - 16*S(R(1,2,1,-3),N) 
   - 16*S(R(1,3,-2,1),N) - 16*S(R(2,1,-3,1),N) - 16*S(R(2,1,1,-3),N) 
   - 16*S(R(2,2,-2,1),N) - 16*S(R(3,1,-2,1),N) + 32*S(R(1,1,1,-3,1),N) 
   + 32*S(R(1,1,1,1,-3),N) + 32*S(R(1,1,2,-2,1),N) + 32*S(R(1,2,1,-2,1),N) 
   + 32*S(R(2,1,1,-2,1),N) - 64*S(R(1,1,1,1,-2,1),N);
 id BS(R(1,1,1,2,2),N) = 2*S(R(-7),N) - 4*S(R(1,-6),N) - 4*S(R(2,-5),N) 
   - 4*S(R(3,-4),N) + 8*S(R(1,1,-5),N) + 8*S(R(1,2,-4),N) + 8*S(R(2,1,-4),N) 
   - 16*S(R(1,1,1,-4),N);
 id BS(R(1,1,1,3,1),N) = 2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(1,6),N) 
   - 4*S(R(2,5),N) - 4*S(R(3,4),N) + 8*S(R(1,-4,-2),N) + 8*S(R(1,1,5),N) 
   + 8*S(R(1,2,4),N) + 8*S(R(2,-3,-2),N) + 8*S(R(2,1,4),N) + 8*S(R(3,-2,-2),N) 
   - 16*S(R(1,1,-3,-2),N) - 16*S(R(1,1,1,4),N) - 16*S(R(1,2,-2,-2),N) 
   - 16*S(R(2,1,-2,-2),N) + 32*S(R(1,1,1,-2,-2),N);
 id BS(R(1,1,2,1,2),N) = 2*S(R(-7),N) - 4*S(R(1,-6),N) - 4*S(R(2,-5),N) 
   - 4*S(R(5,-2),N) + 8*S(R(1,1,-5),N) + 8*S(R(1,4,-2),N) + 8*S(R(2,3,-2),N) 
   - 16*S(R(1,1,3,-2),N);
 id BS(R(1,1,3,1,1),N) = 2*S(R(7),N) - 4*S(R(-4,-3),N) - 4*S(R(1,6),N) 
   - 4*S(R(2,5),N) - 4*S(R(6,1),N) + 8*S(R(-4,-2,1),N) + 8*S(R(1,-3,-3),N) 
   + 8*S(R(1,1,5),N) + 8*S(R(1,5,1),N) + 8*S(R(2,-2,-3),N) + 8*S(R(2,4,1),N) 
   - 16*S(R(1,-3,-2,1),N) - 16*S(R(1,1,-2,-3),N) - 16*S(R(1,1,4,1),N) 
   - 16*S(R(2,-2,-2,1),N) + 32*S(R(1,1,-2,-2,1),N);
 id BS(R(1,2,1,1,2),N) = 2*S(R(-7),N) - 4*S(R(1,-6),N) - 4*S(R(4,-3),N) 
   - 4*S(R(5,-2),N) + 8*S(R(1,3,-3),N) + 8*S(R(1,4,-2),N) + 8*S(R(4,1,-2),N) 
   - 16*S(R(1,3,1,-2),N);
 id BS(R(1,3,1,1,1),N) = 2*S(R(7),N) - 4*S(R(-3,-4),N) - 4*S(R(1,6),N) 
   - 4*S(R(5,2),N) - 4*S(R(6,1),N) + 8*S(R(-3,-3,1),N) + 8*S(R(-3,-2,2),N) 
   + 8*S(R(1,-2,-4),N) + 8*S(R(1,4,2),N) + 8*S(R(1,5,1),N) + 8*S(R(5,1,1),N) 
   - 16*S(R(-3,-2,1,1),N) - 16*S(R(1,-2,-3,1),N) - 16*S(R(1,-2,-2,2),N) 
   - 16*S(R(1,4,1,1),N) + 32*S(R(1,-2,-2,1,1),N);
 id BS(R(2,1,1,1,2),N) = 2*S(R(-7),N) - 4*S(R(3,-4),N) - 4*S(R(4,-3),N) 
   - 4*S(R(5,-2),N) + 8*S(R(3,1,-3),N) + 8*S(R(3,2,-2),N) + 8*S(R(4,1,-2),N) 
   - 16*S(R(3,1,1,-2),N);
 id BS(R(3,1,1,1,1),N) = 2*S(R(7),N) - 4*S(R(-2,-5),N) - 4*S(R(4,3),N) 
   - 4*S(R(5,2),N) - 4*S(R(6,1),N) + 8*S(R(-2,-4,1),N) + 8*S(R(-2,-3,2),N) 
   + 8*S(R(-2,-2,3),N) + 8*S(R(4,1,2),N) + 8*S(R(4,2,1),N) + 8*S(R(5,1,1),N) 
   - 16*S(R(-2,-3,1,1),N) - 16*S(R(-2,-2,1,2),N) - 16*S(R(-2,-2,2,1),N) 
   - 16*S(R(4,1,1,1),N) + 32*S(R(-2,-2,1,1,1),N);
 id BS(R(1,1,1,1,1,2),N) = 2*S(R(-7),N) - 4*S(R(1,-6),N) - 4*S(R(2,-5),N) 
   - 4*S(R(3,-4),N) - 4*S(R(4,-3),N) - 4*S(R(5,-2),N) + 8*S(R(1,1,-5),N) 
   + 8*S(R(1,2,-4),N) + 8*S(R(1,3,-3),N) + 8*S(R(1,4,-2),N) + 8*S(R(2,1,-4),N) 
   + 8*S(R(2,2,-3),N) + 8*S(R(2,3,-2),N) + 8*S(R(3,1,-3),N) + 8*S(R(3,2,-2),N) 
   + 8*S(R(4,1,-2),N) - 16*S(R(1,1,1,-4),N) - 16*S(R(1,1,2,-3),N) 
   - 16*S(R(1,1,3,-2),N) - 16*S(R(1,2,1,-3),N) - 16*S(R(1,2,2,-2),N) 
   - 16*S(R(1,3,1,-2),N) - 16*S(R(2,1,1,-3),N) - 16*S(R(2,1,2,-2),N) 
   - 16*S(R(2,2,1,-2),N) - 16*S(R(3,1,1,-2),N) + 32*S(R(1,1,1,1,-3),N) 
   + 32*S(R(1,1,1,2,-2),N) + 32*S(R(1,1,2,1,-2),N) + 32*S(R(1,2,1,1,-2),N) 
   + 32*S(R(2,1,1,1,-2),N) - 64*S(R(1,1,1,1,1,-2),N);

* w = 7, non-alternating

 id BS(R(2,2,2,1),N) = 2*S(R(7),N);
 id BS(R(1,2,1,2,1),N) = 2*S(R(7),N) - 4*S(R(1,6),N) - 4*S(R(4,3),N) 
   + 8*S(R(1,3,3),N);
 id BS(R(1,2,2,1,1),N) = 2*S(R(7),N) - 4*S(R(1,6),N) - 4*S(R(6,1),N) 
   + 8*S(R(1,5,1),N);
 id BS(R(1,1,2,2,1),N) = 2*S(R(7),N) - 4*S(R(1,6),N) - 4*S(R(2,5),N) 
   + 8*S(R(1,1,5),N);
 id BS(R(2,1,1,2,1),N) = 2*S(R(7),N) - 4*S(R(3,4),N) - 4*S(R(4,3),N) 
   + 8*S(R(3,1,3),N);
 id BS(R(2,1,2,1,1),N) = 2*S(R(7),N) - 4*S(R(3,4),N) - 4*S(R(6,1),N) 
   + 8*S(R(3,3,1),N);
 id BS(R(2,2,1,1,1),N) = 2*S(R(7),N) - 4*S(R(5,2),N) - 4*S(R(6,1),N) 
   + 8*S(R(5,1,1),N);
 id BS(R(1,1,1,1,2,1),N) = 2*S(R(7),N) - 4*S(R(1,6),N) - 4*S(R(2,5),N) 
   - 4*S(R(3,4),N) - 4*S(R(4,3),N) + 8*S(R(1,1,5),N) + 8*S(R(1,2,4),N) 
   + 8*S(R(1,3,3),N) + 8*S(R(2,1,4),N) + 8*S(R(2,2,3),N) + 8*S(R(3,1,3),N) 
   - 16*S(R(1,1,1,4),N) - 16*S(R(1,1,2,3),N) - 16*S(R(1,2,1,3),N) 
   - 16*S(R(2,1,1,3),N) + 32*S(R(1,1,1,1,3),N);
 id BS(R(1,1,1,2,1,1),N) = 2*S(R(7),N) - 4*S(R(1,6),N) - 4*S(R(2,5),N) 
   - 4*S(R(3,4),N) - 4*S(R(6,1),N) + 8*S(R(1,1,5),N) + 8*S(R(1,2,4),N) 
   + 8*S(R(1,5,1),N) + 8*S(R(2,1,4),N) + 8*S(R(2,4,1),N) + 8*S(R(3,3,1),N) 
   - 16*S(R(1,1,1,4),N) - 16*S(R(1,1,4,1),N) - 16*S(R(1,2,3,1),N) 
   - 16*S(R(2,1,3,1),N) + 32*S(R(1,1,1,3,1),N);
 id BS(R(1,1,2,1,1,1),N) = 2*S(R(7),N) - 4*S(R(1,6),N) - 4*S(R(2,5),N) 
   - 4*S(R(5,2),N) - 4*S(R(6,1),N) + 8*S(R(1,1,5),N) + 8*S(R(1,4,2),N) 
   + 8*S(R(1,5,1),N) + 8*S(R(2,3,2),N) + 8*S(R(2,4,1),N) + 8*S(R(5,1,1),N) 
   - 16*S(R(1,1,3,2),N) - 16*S(R(1,1,4,1),N) - 16*S(R(1,4,1,1),N) 
   - 16*S(R(2,3,1,1),N) + 32*S(R(1,1,3,1,1),N);
 id BS(R(1,2,1,1,1,1),N) = 2*S(R(7),N) - 4*S(R(1,6),N) - 4*S(R(4,3),N) 
   - 4*S(R(5,2),N) - 4*S(R(6,1),N) + 8*S(R(1,3,3),N) + 8*S(R(1,4,2),N) 
   + 8*S(R(1,5,1),N) + 8*S(R(4,1,2),N) + 8*S(R(4,2,1),N) + 8*S(R(5,1,1),N) 
   - 16*S(R(1,3,1,2),N) - 16*S(R(1,3,2,1),N) - 16*S(R(1,4,1,1),N) 
   - 16*S(R(4,1,1,1),N) + 32*S(R(1,3,1,1,1),N);
 id BS(R(2,1,1,1,1,1),N) = 2*S(R(7),N) - 4*S(R(3,4),N) - 4*S(R(4,3),N) 
   - 4*S(R(5,2),N) - 4*S(R(6,1),N) + 8*S(R(3,1,3),N) + 8*S(R(3,2,2),N) 
   + 8*S(R(3,3,1),N) + 8*S(R(4,1,2),N) + 8*S(R(4,2,1),N) + 8*S(R(5,1,1),N) 
   - 16*S(R(3,1,1,2),N) - 16*S(R(3,1,2,1),N) - 16*S(R(3,2,1,1),N) 
   - 16*S(R(4,1,1,1),N) + 32*S(R(3,1,1,1,1),N);
 id BS(R(1,1,1,1,1,1,1),N) = 2*S(R(7),N) - 4*S(R(1,6),N) - 4*S(R(2,5),N)
   - 4*S(R(3,4),N) - 4*S(R(4,3),N) - 4*S(R(5,2),N) - 4*S(R(6,1),N)
   + 8*S(R(1,1,5),N) + 8*S(R(1,2,4),N) + 8*S(R(1,3,3),N)
   + 8*S(R(1,4,2),N) + 8*S(R(1,5,1),N) + 8*S(R(2,1,4),N)
   + 8*S(R(2,2,3),N) + 8*S(R(2,3,2),N) + 8*S(R(2,4,1),N)
   + 8*S(R(3,1,3),N) + 8*S(R(3,2,2),N) + 8*S(R(3,3,1),N)
   + 8*S(R(4,1,2),N) + 8*S(R(4,2,1),N) + 8*S(R(5,1,1),N)
   - 16*S(R(1,1,1,4),N) - 16*S(R(1,1,2,3),N) - 16*S(R(1,1,3,2),N)
   - 16*S(R(1,1,4,1),N) - 16*S(R(1,2,1,3),N) - 16*S(R(1,2,2,2),N)
   - 16*S(R(1,2,3,1),N) - 16*S(R(1,3,1,2),N) - 16*S(R(1,3,2,1),N)
   - 16*S(R(1,4,1,1),N) - 16*S(R(2,1,1,3),N) - 16*S(R(2,1,2,2),N)
   - 16*S(R(2,1,3,1),N) - 16*S(R(2,2,1,2),N) - 16*S(R(2,2,2,1),N)
   - 16*S(R(2,3,1,1),N) - 16*S(R(3,1,1,2),N) - 16*S(R(3,1,2,1),N)
   - 16*S(R(3,2,1,1),N) - 16*S(R(4,1,1,1),N)
   + 32*S(R(1,1,1,1,3),N) + 32*S(R(1,1,1,3,1),N) + 32*S(R(1,1,3,1,1),N)
   + 32*S(R(1,3,1,1,1),N) + 32*S(R(3,1,1,1,1),N) + 32*S(R(1,1,1,2,2),N)
   + 32*S(R(1,1,2,1,2),N) + 32*S(R(1,2,1,1,2),N) + 32*S(R(2,1,1,1,2),N)
   + 32*S(R(1,1,2,2,1),N) + 32*S(R(1,2,1,2,1),N) + 32*S(R(2,1,1,2,1),N)
   + 32*S(R(1,2,2,1,1),N) + 32*S(R(2,1,2,1,1),N) + 32*S(R(2,2,1,1,1),N)
   - 64*S(R(1,1,1,1,1,2),N) - 64*S(R(1,1,1,1,2,1),N)
   - 64*S(R(1,1,1,2,1,1),N) - 64*S(R(1,1,2,1,1,1),N)
   - 64*S(R(1,2,1,1,1,1),N) - 64*S(R(2,1,1,1,1,1),N) 
   + 128*S(R(1,1,1,1,1,1,1),N);

* w = 6, alternating

 id BS(R(6),N) = -2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(-4,2),N) 
   + 4*S(R(-3,3),N) + 4*S(R(-2,4),N) - 8*S(R(-4,1,1),N) - 8*S(R(-3,1,2),N) 
   - 8*S(R(-3,2,1),N) - 8*S(R(-2,1,3),N) - 8*S(R(-2,2,2),N) - 8*S(R(-2,3,1),N) 
   + 16*S(R(-3,1,1,1),N) + 16*S(R(-2,1,1,2),N) + 16*S(R(-2,1,2,1),N) 
   + 16*S(R(-2,2,1,1),N) - 32*S(R(-2,1,1,1,1),N);
 id BS(R(1,5),N) = -2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(-4,2),N) 
   + 4*S(R(-3,3),N) + 4*S(R(1,-5),N) - 8*S(R(-4,1,1),N) - 8*S(R(-3,1,2),N) 
   - 8*S(R(-3,2,1),N) - 8*S(R(1,-4,1),N) - 8*S(R(1,-3,2),N) - 8*S(R(1,-2,3),N) 
   + 16*S(R(-3,1,1,1),N) + 16*S(R(1,-3,1,1),N) + 16*S(R(1,-2,1,2),N) 
   + 16*S(R(1,-2,2,1),N) - 32*S(R(1,-2,1,1,1),N);
 id BS(R(2,4),N) = -2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(-4,2),N) 
   - 8*S(R(-4,1,1),N);
 id BS(R(3,3),N) = -2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(-2,4),N) 
   - 8*S(R(-2,3,1),N);
 id BS(R(4,2),N) = -2*S(R(-6),N) + 4*S(R(-3,3),N) + 4*S(R(-2,4),N) 
   - 8*S(R(-2,1,3),N);
 id BS(R(5,1),N) = -2*S(R(6),N) + 4*S(R(-4,-2),N) + 4*S(R(-3,-3),N) 
   + 4*S(R(-2,-4),N) - 8*S(R(-3,1,-2),N) - 8*S(R(-2,1,-3),N) 
   - 8*S(R(-2,2,-2),N) + 16*S(R(-2,1,1,-2),N);
 id BS(R(1,1,4),N) = -2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(-4,2),N) 
   + 4*S(R(1,-5),N) + 4*S(R(2,-4),N) - 8*S(R(-4,1,1),N) - 8*S(R(1,-4,1),N) 
   - 8*S(R(1,-3,2),N) - 8*S(R(1,1,-4),N) - 8*S(R(2,-3,1),N) - 8*S(R(2,-2,2),N) 
   + 16*S(R(1,-3,1,1),N) + 16*S(R(1,1,-3,1),N) + 16*S(R(1,1,-2,2),N) 
   + 16*S(R(2,-2,1,1),N) - 32*S(R(1,1,-2,1,1),N);
 id BS(R(1,2,3),N) = -2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(1,-5),N) 
   - 8*S(R(1,-4,1),N);
 id BS(R(1,3,2),N) = -2*S(R(-6),N) + 4*S(R(-3,3),N) + 4*S(R(1,-5),N) 
   - 8*S(R(1,-2,3),N);
 id BS(R(1,4,1),N) = -2*S(R(6),N) + 4*S(R(-4,-2),N) + 4*S(R(-3,-3),N) 
   + 4*S(R(1,5),N) - 8*S(R(-3,1,-2),N) - 8*S(R(1,-3,-2),N) - 8*S(R(1,-2,-3),N) 
   + 16*S(R(1,-2,1,-2),N);
 id BS(R(2,1,3),N) = -2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(3,-3),N) 
   - 8*S(R(3,-2,1),N);
 id BS(R(2,2,2),N) = -2*S(R(-6),N);
 id BS(R(2,3,1),N) = -2*S(R(6),N) + 4*S(R(-4,-2),N);
 id BS(R(3,1,2),N) = -2*S(R(-6),N) + 4*S(R(-2,4),N) + 4*S(R(4,-2),N) 
   - 8*S(R(-2,-2,-2),N);
 id BS(R(3,2,1),N) = -2*S(R(6),N) + 4*S(R(-2,-4),N);
 id BS(R(4,1,1),N) = -2*S(R(6),N) + 4*S(R(-3,-3),N) + 4*S(R(-2,-4),N) 
   + 4*S(R(5,1),N) - 8*S(R(-3,-2,1),N) - 8*S(R(-2,-3,1),N) - 8*S(R(-2,1,-3),N) 
   + 16*S(R(-2,1,-2,1),N);
 id BS(R(1,1,1,3),N) = -2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(1,-5),N) 
   + 4*S(R(2,-4),N) + 4*S(R(3,-3),N) - 8*S(R(1,-4,1),N) - 8*S(R(1,1,-4),N) 
   - 8*S(R(1,2,-3),N) - 8*S(R(2,-3,1),N) - 8*S(R(2,1,-3),N) - 8*S(R(3,-2,1),N) 
   + 16*S(R(1,1,-3,1),N) + 16*S(R(1,1,1,-3),N) + 16*S(R(1,2,-2,1),N) 
   + 16*S(R(2,1,-2,1),N) - 32*S(R(1,1,1,-2,1),N);
 id BS(R(1,1,2,2),N) = -2*S(R(-6),N) + 4*S(R(1,-5),N) + 4*S(R(2,-4),N) 
   - 8*S(R(1,1,-4),N);
 id BS(R(1,1,3,1),N) = -2*S(R(6),N) + 4*S(R(-4,-2),N) + 4*S(R(1,5),N) 
   + 4*S(R(2,4),N) - 8*S(R(1,-3,-2),N) - 8*S(R(1,1,4),N) - 8*S(R(2,-2,-2),N) 
   + 16*S(R(1,1,-2,-2),N);
 id BS(R(1,2,1,2),N) = -2*S(R(-6),N) + 4*S(R(1,-5),N) + 4*S(R(4,-2),N) 
   - 8*S(R(1,3,-2),N);
 id BS(R(1,3,1,1),N) = -2*S(R(6),N) + 4*S(R(-3,-3),N) + 4*S(R(1,5),N) 
   + 4*S(R(5,1),N) - 8*S(R(-3,-2,1),N) - 8*S(R(1,-2,-3),N) - 8*S(R(1,4,1),N) 
   + 16*S(R(1,-2,-2,1),N);
 id BS(R(2,1,1,2),N) = -2*S(R(-6),N) + 4*S(R(3,-3),N) + 4*S(R(4,-2),N) 
   - 8*S(R(3,1,-2),N);
 id BS(R(3,1,1,1),N) = -2*S(R(6),N) + 4*S(R(-2,-4),N) + 4*S(R(4,2),N) 
   + 4*S(R(5,1),N) - 8*S(R(-2,-3,1),N) - 8*S(R(-2,-2,2),N) - 8*S(R(4,1,1),N) 
   + 16*S(R(-2,-2,1,1),N);
 id BS(R(1,1,1,1,2),N) = -2*S(R(-6),N) + 4*S(R(1,-5),N) + 4*S(R(2,-4),N) 
   + 4*S(R(3,-3),N) + 4*S(R(4,-2),N) - 8*S(R(1,1,-4),N) - 8*S(R(1,2,-3),N) 
   - 8*S(R(1,3,-2),N) - 8*S(R(2,1,-3),N) - 8*S(R(2,2,-2),N) - 8*S(R(3,1,-2),N) 
   + 16*S(R(1,1,1,-3),N) + 16*S(R(1,1,2,-2),N) + 16*S(R(1,2,1,-2),N) 
   + 16*S(R(2,1,1,-2),N) - 32*S(R(1,1,1,1,-2),N);

* w = 6, non-alternating
 
 id BS(R(1,2,2,1),N) = -2*S(R(6),N) + 4*S(R(1,5),N);
 id BS(R(2,1,2,1),N) = -2*S(R(6),N) + 4*S(R(3,3),N);
 id BS(R(2,2,1,1),N) = -2*S(R(6),N) + 4*S(R(5,1),N);
 id BS(R(1,1,1,2,1),N) = -2*S(R(6),N) + 4*S(R(1,5),N) + 4*S(R(2,4),N) 
   + 4*S(R(3,3),N) - 8*S(R(1,1,4),N) - 8*S(R(1,2,3),N) - 8*S(R(2,1,3),N) 
   + 16*S(R(1,1,1,3),N);
 id BS(R(1,1,2,1,1),N) = -2*S(R(6),N) + 4*S(R(1,5),N) + 4*S(R(2,4),N) 
   + 4*S(R(5,1),N) - 8*S(R(1,1,4),N) - 8*S(R(1,4,1),N) - 8*S(R(2,3,1),N) 
   + 16*S(R(1,1,3,1),N);
 id BS(R(1,2,1,1,1),N) = -2*S(R(6),N) + 4*S(R(1,5),N) + 4*S(R(4,2),N) 
   + 4*S(R(5,1),N) - 8*S(R(1,3,2),N) - 8*S(R(1,4,1),N) - 8*S(R(4,1,1),N) 
   + 16*S(R(1,3,1,1),N);
 id BS(R(2,1,1,1,1),N) = -2*S(R(6),N) + 4*S(R(3,3),N) + 4*S(R(4,2),N) 
   + 4*S(R(5,1),N) - 8*S(R(3,1,2),N) - 8*S(R(3,2,1),N) - 8*S(R(4,1,1),N) 
   + 16*S(R(3,1,1,1),N);
 id BS(R(1,1,1,1,1,1),N) = -2*S(R(6),N) + 4*S(R(1,5),N) + 4*S(R(2,4),N) 
   + 4*S(R(3,3),N) + 4*S(R(4,2),N) + 4*S(R(5,1),N) - 8*S(R(1,1,4),N) 
   - 8*S(R(1,2,3),N) - 8*S(R(1,3,2),N) - 8*S(R(1,4,1),N) - 8*S(R(2,1,3),N) 
   - 8*S(R(2,2,2),N) - 8*S(R(2,3,1),N) - 8*S(R(3,1,2),N) - 8*S(R(3,2,1),N) 
   - 8*S(R(4,1,1),N) + 16*S(R(1,1,1,3),N) + 16*S(R(1,1,2,2),N) 
   + 16*S(R(1,1,3,1),N) + 16*S(R(1,2,1,2),N) + 16*S(R(1,2,2,1),N) 
   + 16*S(R(1,3,1,1),N) + 16*S(R(2,1,1,2),N) + 16*S(R(2,1,2,1),N) 
   + 16*S(R(2,2,1,1),N) + 16*S(R(3,1,1,1),N) - 32*S(R(1,1,1,1,2),N) 
   - 32*S(R(1,1,1,2,1),N) - 32*S(R(1,1,2,1,1),N) - 32*S(R(1,2,1,1,1),N) 
   - 32*S(R(2,1,1,1,1),N) + 64*S(R(1,1,1,1,1,1),N);

* w = 5

 id BS(R(5),N) = 2*S(R(-5),N) - 4*S(R(-4,1),N) - 4*S(R(-3,2),N) 
   - 4*S(R(-2,3),N) + 8*S(R(-3,1,1),N) + 8*S(R(-2,1,2),N) + 8*S(R(-2,2,1),N) 
   - 16*S(R(-2,1,1,1),N);
 id BS(R(1,4),N) = 2*S(R(-5),N) - 4*S(R(-4,1),N) - 4*S(R(-3,2),N) 
   - 4*S(R(1,-4),N) + 8*S(R(-3,1,1),N) + 8*S(R(1,-3,1),N) + 8*S(R(1,-2,2),N) 
   - 16*S(R(1,-2,1,1),N);
 id BS(R(2,3),N) = 2*S(R(-5),N) - 4*S(R(-4,1),N);
 id BS(R(3,2),N) = 2*S(R(-5),N) - 4*S(R(-2,3),N);
 id BS(R(4,1),N) = 2*S(R(5),N) - 4*S(R(-3,-2),N) - 4*S(R(-2,-3),N) 
   + 8*S(R(-2,1,-2),N);
 id BS(R(1,1,3),N) = 2*S(R(-5),N) - 4*S(R(-4,1),N) - 4*S(R(1,-4),N) 
   - 4*S(R(2,-3),N) + 8*S(R(1,-3,1),N) + 8*S(R(1,1,-3),N) + 8*S(R(2,-2,1),N) 
   - 16*S(R(1,1,-2,1),N);
 id BS(R(1,2,2),N) = 2*S(R(-5),N) - 4*S(R(1,-4),N);
 id BS(R(1,3,1),N) = 2*S(R(5),N) - 4*S(R(-3,-2),N) - 4*S(R(1,4),N) 
   + 8*S(R(1,-2,-2),N);
 id BS(R(2,1,2),N) = 2*S(R(-5),N) - 4*S(R(3,-2),N);
 id BS(R(3,1,1),N) = 2*S(R(5),N) - 4*S(R(-2,-3),N) - 4*S(R(4,1),N) 
   + 8*S(R(-2,-2,1),N);
 id BS(R(1,1,1,2),N) = 2*S(R(-5),N) - 4*S(R(1,-4),N) - 4*S(R(2,-3),N) 
   - 4*S(R(3,-2),N) + 8*S(R(1,1,-3),N) + 8*S(R(1,2,-2),N) + 8*S(R(2,1,-2),N) 
   - 16*S(R(1,1,1,-2),N);
 
 id BS(R(2,2,1),N) = 2*S(R(5),N);
 id BS(R(1,1,2,1),N) = 2*S(R(5),N) - 4*S(R(1,4),N) - 4*S(R(2,3),N) 
   + 8*S(R(1,1,3),N);
 id BS(R(1,2,1,1),N) = 2*S(R(5),N) - 4*S(R(1,4),N) - 4*S(R(4,1),N) 
   + 8*S(R(1,3,1),N);
 id BS(R(2,1,1,1),N) = 2*S(R(5),N) - 4*S(R(3,2),N) - 4*S(R(4,1),N) 
   + 8*S(R(3,1,1),N);
 id BS(R(1,1,1,1,1),N) = 2*S(R(5),N) - 4*S(R(1,4),N) - 4*S(R(2,3),N) 
   - 4*S(R(3,2),N) - 4*S(R(4,1),N) + 8*S(R(1,1,3),N) + 8*S(R(1,2,2),N) 
   + 8*S(R(1,3,1),N) + 8*S(R(2,1,2),N) + 8*S(R(2,2,1),N) + 8*S(R(3,1,1),N) 
   - 16*S(R(1,1,1,2),N) - 16*S(R(1,1,2,1),N) - 16*S(R(1,2,1,1),N) 
   - 16*S(R(2,1,1,1),N) + 32*S(R(1,1,1,1,1),N);

* w = 4

 id BS(R(4),N) = -2*S(R(-4),N) + 4*S(R(-3,1),N) + 4*S(R(-2,2),N) 
   - 8*S(R(-2,1,1),N);
 id BS(R(1,3),N) = -2*S(R(-4),N) + 4*S(R(-3,1),N) + 4*S(R(1,-3),N) 
   - 8*S(R(1,-2,1),N);
 id BS(R(2,2),N) = -2*S(R(-4),N);
 id BS(R(3,1),N) = -2*S(R(4),N) + 4*S(R(-2,-2),N);
 id BS(R(1,1,2),N) = -2*S(R(-4),N) + 4*S(R(1,-3),N) + 4*S(R(2,-2),N) 
   - 8*S(R(1,1,-2),N);
 
 id BS(R(1,2,1),N) = -2*S(R(4),N) + 4*S(R(1,3),N);
 id BS(R(2,1,1),N) = -2*S(R(4),N) + 4*S(R(3,1),N);
 id BS(R(1,1,1,1),N) = -2*S(R(4),N) + 4*S(R(1,3),N) + 4*S(R(2,2),N) 
   + 4*S(R(3,1),N) - 8*S(R(1,1,2),N) - 8*S(R(1,2,1),N) - 8*S(R(2,1,1),N) 
   + 16*S(R(1,1,1,1),N);

* w = 1,...,3

 id BS(R(3),N) = 2*S(R(-3),N) - 4*S(R(-2,1),N);
 id BS(R(1,2),N) = 2*S(R(-3),N) - 4*S(R(1,-2),N);
 
 id BS(R(2,1),N) = 2*S(R(3),N);
 id BS(R(1,1,1),N) = 2*S(R(3),N) - 4*S(R(1,2),N) - 4*S(R(2,1),N) 
   + 8*S(R(1,1,1),N);

 id BS(R(2),N) = -2*S(R(-2),N);
 id BS(R(1,1),N) = -2*S(R(2),N) + 4*S(R(1,1),N);

 id BS(R(1),N) = 2*S(R(1),N);


==> anc/PnsU123.h <==

* ---------------------------------------------------------------------------
*
*   The universal non-singlet splitting functions expressed in terms of 
*   binomial sums BS_{m1,...}(N) and reciprocity-respecting denominators.
*
*       S. Moch and A. Vogt, arXiv:2605.03889, JHEP 09 (2026) 227
*
*   The group invariants are defined as in table 1 of arXiv:1703.08532,
*   in addition the PnsU`n's are proportional to  [dabc^2/nc] = 
*        d^acb d^abc / nr = (nc^2-1)(nc^2-4)/(16 nc^2) = 5/18 in QCD.
*
*   The RR denominators are  eta = 1/N - 1/(N+1), nu = 1/(N-1) - 1/(N+2) .
*   z`i' denotes the values of Riemann's zeta-function.
*   The expansion parameter is a_s = alpha_s/(4 pi).
*
* ---------------------------------------------------------------------------

*   The P_ns^+ cases, valid at even N.

 L PnsU1p =

       + cf*ca * (
          + 4*BS(R(1,2),N)
          - 4*BS(R(2,1),N)
          - 4*BS(R(2),N)*eta
          - 134/9*BS(R(1),N)
          + 17/6
          + 44/3*z2
          + 302/9*eta
          )

       + cf^2 * (
          - 8*BS(R(1,2),N)
          + 8*BS(R(2,1),N)
          + 8*BS(R(2),N)*eta
          + 8*BS(R(1),N)*z2
          + 3/2
          - 12*z2
          - 8*eta*z2
          + 2*eta^2
          )

       + nf*cf * (
          + 20/9*BS(R(1),N)
          - 1/3
          - 8/3*z2
          - 44/9*eta
          );

 L PnsU2p =

       + cf*ca^2 * (
          + 16*BS(R(1,1,2,1),N)
          - 32*BS(R(1,1,3),N)
          - 16*BS(R(1,2,1,1),N)
          + 8*BS(R(1,2,2),N)
          + 24*BS(R(1,3,1),N)
          - 8*BS(R(2,1,2),N)
          + 16*BS(R(2,3),N)
          + 8*BS(R(3,1,1),N)
          - 16*BS(R(4,1),N)
          + 22*BS(R(1,2,1),N)
          - 16*BS(R(1,2,1),N)*eta
          - 44/3*BS(R(1,3),N)
          + 32*BS(R(1,3),N)*eta
          - 22/3*BS(R(2,1,1),N)
          + 16*BS(R(2,1,1),N)*eta
          + 12*BS(R(2,2),N)
          - 8*BS(R(2,2),N)*eta
          - 12*BS(R(3,1),N)
          - 24*BS(R(3,1),N)*eta
          + 536/9*BS(R(1,2),N)
          - 8*BS(R(1,2),N)*eta
          - 12*BS(R(1,2),N)*eta^2
          - 536/9*BS(R(2,1),N)
          - 2*BS(R(2,1),N)*eta
          + 18*BS(R(2,1),N)*eta^2
          - 28/3*BS(R(3),N)*eta
          - 24*BS(R(3),N)*eta^2
          + 12*BS(R(2),N)
          - 48*BS(R(2),N)*z3
          - 1160/9*BS(R(2),N)*eta
          - 36*BS(R(2),N)*eta^2
          - 4*BS(R(2),N)*eta^3
          - 245/3*BS(R(1),N)
          - 44*BS(R(1),N)*z3
          - 24*BS(R(1),N)*eta
          + 22*BS(R(1),N)*eta^2
          - 74*BS(R(1),N)*eta^3
          - 30*BS(R(1),N)*eta^4
          - 1657/36
          + 4172/27*z2
          + 88/3*z2^2
          + 56/9*z3
          + 9737/27*eta
          - 4*eta*z3
          - 48*eta^2*z3
          )

       + cf^2*ca * (
          - 32*BS(R(1,1,2,1),N)
          + 112*BS(R(1,1,3),N)
          + 32*BS(R(1,2,1,1),N)
          - 48*BS(R(1,2,2),N)
          - 64*BS(R(1,3,1),N)
          + 8*BS(R(2,1,2),N)
          + 8*BS(R(2,2,1),N)
          - 56*BS(R(2,3),N)
          - 16*BS(R(3,1,1),N)
          + 56*BS(R(4,1),N)
          - 160/3*BS(R(1,2,1),N)
          + 32*BS(R(1,2,1),N)*eta
          + 124/3*BS(R(1,3),N)
          - 112*BS(R(1,3),N)*eta
          + 24*BS(R(2,1,1),N)
          - 32*BS(R(2,1,1),N)*eta
          - 36*BS(R(2,2),N)
          + 48*BS(R(2,2),N)*eta
          + 24*BS(R(3,1),N)
          + 64*BS(R(3,1),N)*eta
          - 1072/9*BS(R(1,2),N)
          - 16*BS(R(1,2),N)*z2
          + 40*BS(R(1,2),N)*eta
          + 48*BS(R(1,2),N)*eta^2
          + 1144/9*BS(R(2,1),N)
          + 16*BS(R(2,1),N)*z2
          - 32/3*BS(R(2,1),N)*eta
          - 48*BS(R(2,1),N)*eta^2
          + 164/3*BS(R(3),N)*eta
          + 96*BS(R(3),N)*eta^2
          - 48*BS(R(1,1),N)*z3
          - 36*BS(R(2),N)
          + 144*BS(R(2),N)*z3
          + 2320/9*BS(R(2),N)*eta
          + 16*BS(R(2),N)*eta*z2
          + 100*BS(R(2),N)*eta^2
          + 16*BS(R(2),N)*eta^3
          + 1072/9*BS(R(1),N)*z2
          + 16*BS(R(1),N)*z2^2
          + 196/3*BS(R(1),N)*z3
          + 60*BS(R(1),N)*eta
          + 48*BS(R(1),N)*eta*z3
          - 152/3*BS(R(1),N)*eta^2
          + 740/3*BS(R(1),N)*eta^3
          + 96*BS(R(1),N)*eta^4
          + 151/4
          - 302/3*z2
          - 424/3*z2^2
          - 92*z3
          + 10/3*eta
          - 1744/9*eta*z2
          - 16*eta*z2^2
          + 236/3*eta*z3
          - 251/9*eta^2
          + 120*eta^2*z3
          )

       + cf^3 * (
          + 16*BS(R(1,1,2,1),N)
          - 96*BS(R(1,1,3),N)
          - 16*BS(R(1,2,1,1),N)
          + 64*BS(R(1,2,2),N)
          + 32*BS(R(1,3,1),N)
          + 16*BS(R(2,1,2),N)
          - 16*BS(R(2,2,1),N)
          + 48*BS(R(2,3),N)
          - 48*BS(R(4,1),N)
          + 24*BS(R(1,2,1),N)
          - 16*BS(R(1,2,1),N)*eta
          - 24*BS(R(1,3),N)
          + 96*BS(R(1,3),N)*eta
          - 24*BS(R(2,1,1),N)
          + 16*BS(R(2,1,1),N)*eta
          + 24*BS(R(2,2),N)
          - 64*BS(R(2,2),N)*eta
          - 32*BS(R(3,1),N)*eta
          + 32*BS(R(1,2),N)*z2
          - 48*BS(R(1,2),N)*eta
          - 48*BS(R(1,2),N)*eta^2
          - 8*BS(R(2,1),N)
          - 32*BS(R(2,1),N)*z2
          + 24*BS(R(2,1),N)*eta
          + 32*BS(R(2,1),N)*eta^2
          - 72*BS(R(3),N)*eta
          - 96*BS(R(3),N)*eta^2
          + 64*BS(R(1,1),N)*z3
          + 24*BS(R(2),N)
          - 96*BS(R(2),N)*z3
          - 32*BS(R(2),N)*eta*z2
          - 56*BS(R(2),N)*eta^2
          - 16*BS(R(2),N)*eta^3
          - 64*BS(R(1),N)*z2^2
          - 24*BS(R(1),N)*z3
          - 44*BS(R(1),N)*eta
          - 64*BS(R(1),N)*eta*z3
          + 14*BS(R(1),N)*eta^2
          - 208*BS(R(1),N)*eta^3
          - 80*BS(R(1),N)*eta^4
          + 29/2
          - 6*z2
          + 96*z2^2
          + 84*z3
          - 32*eta
          + 64*eta*z2^2
          - 72*eta*z3
          + 45*eta^2
          - 8*eta^2*z2
          - 64*eta^2*z3
          + 10*eta^3
          )

       + nf*cf*ca * (
          - 4*BS(R(1,2,1),N)
          + 8/3*BS(R(1,3),N)
          + 4/3*BS(R(2,1,1),N)
          - 80/9*BS(R(1,2),N)
          + 80/9*BS(R(2,1),N)
          + 4*BS(R(2,1),N)*eta
          - 8/3*BS(R(3),N)*eta
          + 128/9*BS(R(2),N)*eta
          + 418/27*BS(R(1),N)
          + 24*BS(R(1),N)*z3
          - 8*BS(R(1),N)*eta^2
          - 4*BS(R(1),N)*eta^3
          + 20
          - 1336/27*z2
          - 16/3*z2^2
          - 40/9*z3
          - 2474/27*eta
          - 24*eta*z3
          )

       + nf*cf^2 * (
          + 16/3*BS(R(1,2,1),N)
          - 16/3*BS(R(1,3),N)
          + 160/9*BS(R(1,2),N)
          - 160/9*BS(R(2,1),N)
          - 16/3*BS(R(2,1),N)*eta
          + 16/3*BS(R(3),N)*eta
          - 256/9*BS(R(2),N)*eta
          + 55/3*BS(R(1),N)
          - 160/9*BS(R(1),N)*z2
          - 64/3*BS(R(1),N)*z3
          + 32/3*BS(R(1),N)*eta^2
          + 16/3*BS(R(1),N)*eta^3
          - 23
          + 20/3*z2
          + 64/3*z2^2
          + 8*z3
          - 83/3*eta
          + 256/9*eta*z2
          + 64/3*eta*z3
          + 38/9*eta^2
          )

       + nf^2*cf * (
          + 8/27*BS(R(1),N)
          - 17/9
          + 80/27*z2
          - 16/9*z3
          + 32/9*eta
          );

 L PnsU3p =

       + [d4FA/nc] * (
          - 256*BS(R(1,1,1,2,2),N)
          + 768*BS(R(1,1,1,3,1),N)
          - 512*BS(R(1,1,1,4),N)
          - 256*BS(R(1,1,2,1,2),N)
          + 256*BS(R(1,1,2,2,1),N)
          - 256*BS(R(1,1,2,3),N)
          - 512*BS(R(1,1,3,1,1),N)
          + 512*BS(R(1,1,3,2),N)
          + 256*BS(R(1,1,4,1),N)
          - 512*BS(R(1,2,1,1,2),N)
          - 128*BS(R(1,2,1,2,1),N)
          + 64*BS(R(1,2,1,3),N)
          + 896*BS(R(1,2,2,1,1),N)
          - 192*BS(R(1,2,2,2),N)
          - 384*BS(R(1,2,3,1),N)
          + 256*BS(R(1,2,4),N)
          - 256*BS(R(1,3,1,1,1),N)
          + 896*BS(R(1,3,1,2),N)
          + 192*BS(R(1,3,2,1),N)
          + 128*BS(R(1,3,3),N)
          - 576*BS(R(1,4,1,1),N)
          - 128*BS(R(1,4,2),N)
          - 256*BS(R(1,5,1),N)
          - 256*BS(R(2,1,1,1,2),N)
          - 256*BS(R(2,1,1,2,1),N)
          + 192*BS(R(2,1,1,3),N)
          + 256*BS(R(2,1,2,1,1),N)
          + 64*BS(R(2,1,2,2),N)
          + 256*BS(R(2,2,1,1,1),N)
          - 64*BS(R(2,2,2,1),N)
          + 384*BS(R(2,2,3),N)
          - 192*BS(R(2,3,1,1),N)
          - 128*BS(R(2,3,2),N)
          - 256*BS(R(2,4,1),N)
          + 512*BS(R(3,1,1,2),N)
          + 512*BS(R(3,1,2,1),N)
          - 768*BS(R(3,1,3),N)
          - 768*BS(R(3,2,1,1),N)
          + 384*BS(R(3,2,2),N)
          + 128*BS(R(3,3,1),N)
          - 256*BS(R(4,1,1,1),N)
          - 128*BS(R(4,1,2),N)
          - 384*BS(R(4,2,1),N)
          + 128*BS(R(4,3),N)
          + 768*BS(R(5,1,1),N)
          - 128*BS(R(5,2),N)
          + 256*BS(R(1,1,2,2),N)*eta
          - 768*BS(R(1,1,3,1),N)*eta
          + 512*BS(R(1,1,4),N)*eta
          + 1504/3*BS(R(1,2,1,2),N)
          + 256*BS(R(1,2,1,2),N)*eta
          - 256*BS(R(1,2,2,1),N)*eta
          + 256*BS(R(1,2,3),N)*eta
          - 1504/3*BS(R(1,3,1,1),N)
          + 512*BS(R(1,3,1,1),N)*eta
          - 512*BS(R(1,3,2),N)*eta
          - 256*BS(R(1,4,1),N)*eta
          + 2240/3*BS(R(2,1,1,2),N)
          + 512*BS(R(2,1,1,2),N)*eta
          + 384*BS(R(2,1,2,1),N)
          + 128*BS(R(2,1,2,1),N)*eta
          - 672*BS(R(2,1,3),N)
          - 64*BS(R(2,1,3),N)*eta
          - 2240/3*BS(R(2,2,1,1),N)
          - 896*BS(R(2,2,1,1),N)*eta
          + 192*BS(R(2,2,2),N)
          + 192*BS(R(2,2,2),N)*eta
          + 160*BS(R(2,3,1),N)
          + 448*BS(R(2,3,1),N)*eta
          - 64*BS(R(2,4),N)
          - 320*BS(R(2,4),N)*eta
          - 384*BS(R(3,1,1,1),N)
          + 256*BS(R(3,1,1,1),N)*eta
          - 640*BS(R(3,1,2),N)
          - 960*BS(R(3,1,2),N)*eta
          - 288*BS(R(3,2,1),N)
          - 192*BS(R(3,2,1),N)*eta
          + 256*BS(R(3,3),N)
          - 64*BS(R(3,3),N)*eta
          + 1248*BS(R(4,1,1),N)
          + 576*BS(R(4,1,1),N)*eta
          - 128*BS(R(4,2),N)
          + 192*BS(R(4,2),N)*eta
          - 64*BS(R(5,1),N)
          + 192*BS(R(5,1),N)*eta
          - 224*BS(R(1,1,2,1),N)*eta
          - 272*BS(R(1,1,2,1),N)*eta^2
          + 1408*BS(R(1,1,3),N)*eta
          + 1088*BS(R(1,1,3),N)*eta^2
          - 32*BS(R(1,2,1,1),N)*eta
          + 336*BS(R(1,2,1,1),N)*eta^2
          - 768*BS(R(1,2,2),N)*eta
          - 608*BS(R(1,2,2),N)*eta^2
          + 384*BS(R(1,3,1),N)*eta
          + 224*BS(R(1,3,1),N)*eta^2
          - 768*BS(R(1,4),N)*eta
          - 768*BS(R(1,4),N)*eta^2
          + 256*BS(R(2,1,1,1),N)*eta
          - 64*BS(R(2,1,1,1),N)*eta^2
          - 3136/3*BS(R(2,1,2),N)
          - 320/3*BS(R(2,1,2),N)*eta
          + 64*BS(R(2,1,2),N)*eta^2
          - 224*BS(R(2,2,1),N)
          + 832*BS(R(2,2,1),N)*eta
          + 640*BS(R(2,2,1),N)*eta^2
          + 288*BS(R(2,3),N)
          - 1024*BS(R(2,3),N)*eta
          - 1408*BS(R(2,3),N)*eta^2
          + 3808/3*BS(R(3,1,1),N)
          - 5248/3*BS(R(3,1,1),N)*eta
          - 1408*BS(R(3,1,1),N)*eta^2
          - 96*BS(R(3,2),N)
          + 1216*BS(R(3,2),N)*eta
          + 1216*BS(R(3,2),N)*eta^2
          - 192*BS(R(4,1),N)
          + 576*BS(R(4,1),N)*eta
          + 960*BS(R(4,1),N)*eta^2
          - 512*BS(R(1,1,2),N)*z3
          - 224*BS(R(1,1,2),N)*eta
          + 832*BS(R(1,1,2),N)*eta^2
          + 448*BS(R(1,1,2),N)*eta^3
          - 640*BS(R(1,2,1),N)*z3
          - 560*BS(R(1,2,1),N)*eta
          + 1264*BS(R(1,2,1),N)*eta^2
          + 912*BS(R(1,2,1),N)*eta^3
          + 1152*BS(R(1,3),N)*z3
          + 1728*BS(R(1,3),N)*eta
          - 2592*BS(R(1,3),N)*eta^2
          - 928*BS(R(1,3),N)*eta^3
          + 160/3*BS(R(2,1,1),N)
          + 128*BS(R(2,1,1),N)*z3
          + 336*BS(R(2,1,1),N)*eta
          - 1072*BS(R(2,1,1),N)*eta^2
          - 848*BS(R(2,1,1),N)*eta^3
          - 496/3*BS(R(2,2),N)
          + 384*BS(R(2,2),N)*z3
          + 672*BS(R(2,2),N)*eta^2
          + 384*BS(R(2,2),N)*eta^3
          + 112*BS(R(3,1),N)
          + 512*BS(R(3,1),N)*z3
          - 896*BS(R(3,1),N)*eta
          - 576*BS(R(3,1),N)*eta^2
          - 800*BS(R(3,1),N)*eta^3
          - 1024*BS(R(4),N)*z3
          - 384*BS(R(4),N)*eta
          + 1472*BS(R(4),N)*eta^2
          + 832*BS(R(4),N)*eta^3
          + 64*BS(R(1,2),N)
          + 3008/3*BS(R(1,2),N)*z3
          + 3008/3*BS(R(1,2),N)*eta
          + 512*BS(R(1,2),N)*eta*z3
          - 2368/3*BS(R(1,2),N)*eta^2
          - 928/3*BS(R(1,2),N)*eta^3
          - 224*BS(R(1,2),N)*eta^4
          - 80/3*BS(R(2,1),N)
          + 4480/3*BS(R(2,1),N)*z3
          + 160*BS(R(2,1),N)*eta
          + 832*BS(R(2,1),N)*eta*z3
          + 320*BS(R(2,1),N)*eta^2
          + 384*BS(R(2,1),N)*eta^3
          + 160*BS(R(2,1),N)*eta^4
          - 2112*BS(R(3),N)*z3
          + 2944/3*BS(R(3),N)*eta
          - 1536*BS(R(3),N)*eta*z3
          - 4288/3*BS(R(3),N)*eta^2
          - 4384/3*BS(R(3),N)*eta^3
          - 640*BS(R(3),N)*eta^4
          + 1280*BS(R(1,1),N)*z5
          + 416*BS(R(1,1),N)*eta
          - 1920*BS(R(1,1),N)*eta*z3
          - 288*BS(R(1,1),N)*eta^2
          - 1088*BS(R(1,1),N)*eta^2*z3
          + 640*BS(R(1,1),N)*eta^3
          + 1088*BS(R(1,1),N)*eta^4
          + 320*BS(R(1,1),N)*eta^5
          - 944/3*BS(R(2),N)
          - 7616/3*BS(R(2),N)*z3
          - 16*BS(R(2),N)*eta
          - 640/3*BS(R(2),N)*eta*z3
          - 2848/3*BS(R(2),N)*eta^2
          - 128*BS(R(2),N)*eta^2*z3
          - 640*BS(R(2),N)*eta^3
          - 1408*BS(R(2),N)*eta^4
          - 384*BS(R(2),N)*eta^5
          - 64/3*BS(R(1),N)*z3
          - 9280/3*BS(R(1),N)*z5
          + 496/3*BS(R(1),N)*eta
          - 1664*BS(R(1),N)*eta*z3
          - 1280*BS(R(1),N)*eta*z5
          - 3488/3*BS(R(1),N)*eta^2
          + 1792*BS(R(1),N)*eta^2*z3
          - 768*BS(R(1),N)*eta^3
          - 896*BS(R(1),N)*eta^3*z3
          - 3456*BS(R(1),N)*eta^4
          - 2688*BS(R(1),N)*eta^5
          - 576*BS(R(1),N)*eta^6
          + 96
          - 880/3*z3
          + 11840/3*z5
          - 64*eta
          + 2112*eta*z3
          - 3360*eta*z5
          - 1920*eta^2*z3
          + 7360*eta^2*z5
          )

       + cf*ca^3 * (
          + 64*BS(R(1,1,1,2,1,1),N)
          - 640/3*BS(R(1,1,1,2,2),N)
          - 256*BS(R(1,1,1,3,1),N)
          + 1504/3*BS(R(1,1,1,4),N)
          - 64*BS(R(1,1,2,1,1,1),N)
          + 224/3*BS(R(1,1,2,1,2),N)
          + 352/3*BS(R(1,1,2,2,1),N)
          + 32/3*BS(R(1,1,2,3),N)
          + 832/3*BS(R(1,1,3,1,1),N)
          - 640/3*BS(R(1,1,3,2),N)
          - 896/3*BS(R(1,1,4,1),N)
          + 352/3*BS(R(1,2,1,1,2),N)
          + 16/3*BS(R(1,2,1,2,1),N)
          + 328/3*BS(R(1,2,1,3),N)
          - 592/3*BS(R(1,2,2,1,1),N)
          + 168*BS(R(1,2,2,2),N)
          + 32*BS(R(1,2,3,1),N)
          - 800/3*BS(R(1,2,4),N)
          + 224/3*BS(R(1,3,1,1,1),N)
          - 544/3*BS(R(1,3,1,2),N)
          - 168*BS(R(1,3,2,1),N)
          - 112/3*BS(R(1,3,3),N)
          + 40*BS(R(1,4,1,1),N)
          + 208/3*BS(R(1,4,2),N)
          + 704/3*BS(R(1,5,1),N)
          + 416/3*BS(R(2,1,1,1,2),N)
          + 368/3*BS(R(2,1,1,2,1),N)
          - 184*BS(R(2,1,1,3),N)
          - 272/3*BS(R(2,1,2,1,1),N)
          + 328/3*BS(R(2,1,2,2),N)
          - 64*BS(R(2,1,3,1),N)
          - 64*BS(R(2,1,4),N)
          - 512/3*BS(R(2,2,1,1,1),N)
          - 112*BS(R(2,2,1,2),N)
          - 184/3*BS(R(2,2,2,1),N)
          - 16*BS(R(2,2,3),N)
          + 312*BS(R(2,3,1,1),N)
          - 176/3*BS(R(2,3,2),N)
          + 416/3*BS(R(2,4,1),N)
          - 1264/3*BS(R(3,1,1,2),N)
          - 592/3*BS(R(3,1,2,1),N)
          + 384*BS(R(3,1,3),N)
          + 448*BS(R(3,2,1,1),N)
          - 112*BS(R(3,2,2),N)
          - 400/3*BS(R(3,3,1),N)
          + 512/3*BS(R(4,1,1,1),N)
          + 1072/3*BS(R(4,1,2),N)
          + 112*BS(R(4,2,1),N)
          - 400/3*BS(R(4,3),N)
          - 608*BS(R(5,1,1),N)
          + 400/3*BS(R(5,2),N)
          + 176/3*BS(R(1,1,2,1,1),N)
          - 64*BS(R(1,1,2,1,1),N)*eta
          - 176*BS(R(1,1,2,2),N)
          + 640/3*BS(R(1,1,2,2),N)*eta
          - 176*BS(R(1,1,3,1),N)
          + 256*BS(R(1,1,3,1),N)*eta
          + 704/3*BS(R(1,1,4),N)
          - 1504/3*BS(R(1,1,4),N)*eta
          + 64*BS(R(1,2,1,1,1),N)*eta
          - 716/9*BS(R(1,2,1,2),N)
          - 224/3*BS(R(1,2,1,2),N)*eta
          + 352/3*BS(R(1,2,2,1),N)
          - 352/3*BS(R(1,2,2,1),N)*eta
          - 376/3*BS(R(1,2,3),N)
          - 32/3*BS(R(1,2,3),N)*eta
          + 452/9*BS(R(1,3,1,1),N)
          - 832/3*BS(R(1,3,1,1),N)*eta
          + 88*BS(R(1,3,2),N)
          + 640/3*BS(R(1,3,2),N)*eta
          + 8*BS(R(1,4,1),N)
          + 896/3*BS(R(1,4,1),N)*eta
          - 2008/9*BS(R(2,1,1,2),N)
          - 352/3*BS(R(2,1,1,2),N)*eta
          - 404/3*BS(R(2,1,2,1),N)
          - 16/3*BS(R(2,1,2,1),N)*eta
          + 236*BS(R(2,1,3),N)
          - 328/3*BS(R(2,1,3),N)*eta
          + 1684/9*BS(R(2,2,1,1),N)
          + 592/3*BS(R(2,2,1,1),N)*eta
          + 80/3*BS(R(2,2,2),N)
          - 168*BS(R(2,2,2),N)*eta
          + 20*BS(R(2,3,1),N)
          - 200/3*BS(R(2,3,1),N)*eta
          - 248/3*BS(R(2,4),N)
          + 904/3*BS(R(2,4),N)*eta
          + 112*BS(R(3,1,1,1),N)
          - 224/3*BS(R(3,1,1,1),N)*eta
          + 944/3*BS(R(3,1,2),N)
          + 216*BS(R(3,1,2),N)*eta
          - 76*BS(R(3,2,1),N)
          + 168*BS(R(3,2,1),N)*eta
          - 448/3*BS(R(3,3),N)
          + 8/3*BS(R(3,3),N)*eta
          - 1036/3*BS(R(4,1,1),N)
          - 40*BS(R(4,1,1),N)*eta
          - 112/3*BS(R(4,2),N)
          - 104*BS(R(4,2),N)*eta
          + 152*BS(R(5,1),N)
          - 200*BS(R(5,1),N)*eta
          + 1072/3*BS(R(1,1,2,1),N)
          + 616/3*BS(R(1,1,2,1),N)*eta
          + 412/3*BS(R(1,1,2,1),N)*eta^2
          - 2144/3*BS(R(1,1,3),N)
          - 2624/3*BS(R(1,1,3),N)*eta
          - 2224/3*BS(R(1,1,3),N)*eta^2
          - 2974/9*BS(R(1,2,1,1),N)
          - 616/3*BS(R(1,2,1,1),N)*eta
          - 84*BS(R(1,2,1,1),N)*eta^2
          + 536/3*BS(R(1,2,2),N)
          + 96*BS(R(1,2,2),N)*eta
          - 284/3*BS(R(1,2,2),N)*eta^2
          + 4340/9*BS(R(1,3,1),N)
          + 448*BS(R(1,3,1),N)*eta
          + 596/3*BS(R(1,3,1),N)*eta^2
          + 484/9*BS(R(1,4),N)
          + 1312/3*BS(R(1,4),N)*eta
          + 672*BS(R(1,4),N)*eta^2
          - 176/3*BS(R(2,1,1,1),N)*eta
          - 160/3*BS(R(2,1,1,1),N)*eta^2
          + 548/9*BS(R(2,1,2),N)
          - 1052/9*BS(R(2,1,2),N)*eta
          - 296/3*BS(R(2,1,2),N)*eta^2
          - 374/9*BS(R(2,2,1),N)
          - 120*BS(R(2,2,1),N)*eta
          + 16/3*BS(R(2,2,1),N)*eta^2
          + 940/3*BS(R(2,3),N)
          + 648*BS(R(2,3),N)*eta
          + 1736/3*BS(R(2,3),N)*eta^2
          - 20/9*BS(R(3,1,1),N)
          + 7484/9*BS(R(3,1,1),N)*eta
          + 2192/3*BS(R(3,1,1),N)*eta^2
          - 24*BS(R(3,2),N)
          - 1472/3*BS(R(3,2),N)*eta
          - 1448/3*BS(R(3,2),N)*eta^2
          - 1000/3*BS(R(4,1),N)
          - 800*BS(R(4,1),N)*eta
          - 768*BS(R(4,1),N)*eta^2
          + 704/3*BS(R(1,1,2),N)*z2
          + 256/3*BS(R(1,1,2),N)*z3
          + 908/3*BS(R(1,1,2),N)*eta
          - 1648/3*BS(R(1,1,2),N)*eta^2
          - 1016/3*BS(R(1,1,2),N)*eta^3
          + 3992/9*BS(R(1,2,1),N)
          + 352/3*BS(R(1,2,1),N)*z2
          - 16/3*BS(R(1,2,1),N)*z3
          - 544*BS(R(1,2,1),N)*eta
          - 2134/3*BS(R(1,2,1),N)*eta^2
          - 420*BS(R(1,2,1),N)*eta^3
          - 9712/27*BS(R(1,3),N)
          + 112*BS(R(1,3),N)*z3
          + 2000/3*BS(R(1,3),N)*eta
          + 1624*BS(R(1,3),N)*eta^2
          + 2612/3*BS(R(1,3),N)*eta^3
          - 5672/27*BS(R(2,1,1),N)
          + 464/3*BS(R(2,1,1),N)*z3
          + 4894/9*BS(R(2,1,1),N)*eta
          + 1112/3*BS(R(2,1,1),N)*eta^2
          + 700/3*BS(R(2,1,1),N)*eta^3
          + 2024/9*BS(R(2,2),N)
          - 352/3*BS(R(2,2),N)*z2
          - 304*BS(R(2,2),N)*z3
          - 632*BS(R(2,2),N)*eta
          + 104/3*BS(R(2,2),N)*eta^2
          + 128*BS(R(2,2),N)*eta^3
          - 296/3*BS(R(3,1),N)
          - 176/3*BS(R(3,1),N)*z2
          - 2176/3*BS(R(3,1),N)*z3
          - 6308/9*BS(R(3,1),N)*eta
          - 64*BS(R(3,1),N)*eta^2
          + 244/3*BS(R(3,1),N)*eta^3
          + 2048/3*BS(R(4),N)*z3
          + 2636/9*BS(R(4),N)*eta
          - 2456/3*BS(R(4),N)*eta^2
          - 1832/3*BS(R(4),N)*eta^3
          + 44200/81*BS(R(1,2),N)
          + 968/9*BS(R(1,2),N)*z2
          - 4144/9*BS(R(1,2),N)*z3
          - 3832/9*BS(R(1,2),N)*eta
          - 704/3*BS(R(1,2),N)*eta*z2
          - 256/3*BS(R(1,2),N)*eta*z3
          - 6652/9*BS(R(1,2),N)*eta^2
          - 1912/9*BS(R(1,2),N)*eta^3
          - 236/3*BS(R(1,2),N)*eta^4
          - 45442/81*BS(R(2,1),N)
          + 484/9*BS(R(2,1),N)*z2
          - 2024/9*BS(R(2,1),N)*z3
          - 1118/9*BS(R(2,1),N)*eta
          - 352/3*BS(R(2,1),N)*eta*z2
          - 296/3*BS(R(2,1),N)*eta*z3
          + 1856/3*BS(R(2,1),N)*eta^2
          - 770/3*BS(R(2,1),N)*eta^3
          - 308/3*BS(R(2,1),N)*eta^4
          + 52*BS(R(3),N)
          + 3256/3*BS(R(3),N)*z3
          - 9152/27*BS(R(3),N)*eta
          + 96*BS(R(3),N)*eta*z3
          - 3604/9*BS(R(3),N)*eta^2
          + 6476/9*BS(R(3),N)*eta^3
          + 824/3*BS(R(3),N)*eta^4
          - 2816/15*BS(R(1,1),N)*z2^2
          - 640/3*BS(R(1,1),N)*z5
          - 150*BS(R(1,1),N)*eta
          + 928*BS(R(1,1),N)*eta*z3
          + 448/9*BS(R(1,1),N)*eta^2
          + 2800/3*BS(R(1,1),N)*eta^2*z3
          + 1460/9*BS(R(1,1),N)*eta^3
          - 364/3*BS(R(1,1),N)*eta^4
          - 256/3*BS(R(1,1),N)*eta^5
          + 3532/9*BS(R(2),N)
          + 704/5*BS(R(2),N)*z2^2
          - 5492/9*BS(R(2),N)*z3
          - 80*BS(R(2),N)*z5
          - 142360/81*BS(R(2),N)*eta
          + 616/9*BS(R(2),N)*eta*z2
          - 7168/9*BS(R(2),N)*eta*z3
          - 6644/9*BS(R(2),N)*eta^2
          + 176*BS(R(2),N)*eta^2*z2
          - 1760/3*BS(R(2),N)*eta^2*z3
          + 7240/9*BS(R(2),N)*eta^3
          + 3172/3*BS(R(2),N)*eta^4
          + 304*BS(R(2),N)*eta^5
          - 42139/81*BS(R(1),N)
          - 4598/45*BS(R(1),N)*z2^2
          - 24712/27*BS(R(1),N)*z3
          + 10580/9*BS(R(1),N)*z5
          - 570*BS(R(1),N)*eta
          + 2816/15*BS(R(1),N)*eta*z2^2
          + 4256/3*BS(R(1),N)*eta*z3
          + 640/3*BS(R(1),N)*eta*z5
          + 13300/9*BS(R(1),N)*eta^2
          - 4636/3*BS(R(1),N)*eta^2*z3
          - 19870/9*BS(R(1),N)*eta^3
          - 2216/3*BS(R(1),N)*eta^3*z3
          + 3296/3*BS(R(1),N)*eta^4
          + 1976*BS(R(1),N)*eta^5
          + 456*BS(R(1),N)*eta^6
          - 373793/648
          + 1148*z2
          + 64028/135*z2^2
          - 2024/45*z2^3
          - 21412/81*z3
          + 968/9*z3*z2
          - 44*z3^2
          - 3550/9*z5
          + 283147/81*eta
          + 176*eta*z2
          + 374/45*eta*z2^2
          - 18104/27*eta*z3
          - 2420/3*eta*z5
          - 484/3*eta^2*z2
          - 352/5*eta^2*z2^2
          - 2212*eta^2*z3
          - 3680/3*eta^2*z5
          + 1628/3*eta^3*z2
          - 132*eta^3*z3
          + 220*eta^4*z2
          )

       + cf^2*ca^2 * (
          - 128*BS(R(1,1,1,2,1,1),N)
          + 1088*BS(R(1,1,1,2,2),N)
          + 320*BS(R(1,1,1,3,1),N)
          - 2112*BS(R(1,1,1,4),N)
          + 128*BS(R(1,1,2,1,1,1),N)
          - 192*BS(R(1,1,2,1,2),N)
          - 448*BS(R(1,1,2,2,1),N)
          + 256*BS(R(1,1,2,3),N)
          - 768*BS(R(1,1,3,1,1),N)
          + 800*BS(R(1,1,3,2),N)
          + 1056*BS(R(1,1,4,1),N)
          - 256*BS(R(1,2,1,1,2),N)
          - 32*BS(R(1,2,1,2,1),N)
          - 352*BS(R(1,2,1,3),N)
          + 416*BS(R(1,2,2,1,1),N)
          - 768*BS(R(1,2,2,2),N)
          + 224*BS(R(1,2,3,1),N)
          + 1120*BS(R(1,2,4),N)
          - 128*BS(R(1,3,1,1,1),N)
          + 320*BS(R(1,3,1,2),N)
          + 528*BS(R(1,3,2,1),N)
          + 128*BS(R(1,3,3),N)
          + 48*BS(R(1,4,1,1),N)
          - 256*BS(R(1,4,2),N)
          - 992*BS(R(1,5,1),N)
          - 384*BS(R(2,1,1,1,2),N)
          - 432*BS(R(2,1,1,2,1),N)
          + 800*BS(R(2,1,1,3),N)
          + 240*BS(R(2,1,2,1,1),N)
          - 496*BS(R(2,1,2,2),N)
          + 400*BS(R(2,1,3,1),N)
          + 288*BS(R(2,1,4),N)
          + 576*BS(R(2,2,1,1,1),N)
          + 432*BS(R(2,2,1,2),N)
          + 160*BS(R(2,2,2,1),N)
          - 128*BS(R(2,2,3),N)
          - 1296*BS(R(2,3,1,1),N)
          + 240*BS(R(2,3,2),N)
          - 400*BS(R(2,4,1),N)
          + 1440*BS(R(3,1,1,2),N)
          + 640*BS(R(3,1,2,1),N)
          - 1408*BS(R(3,1,3),N)
          - 1568*BS(R(3,2,1,1),N)
          + 400*BS(R(3,2,2),N)
          + 528*BS(R(3,3,1),N)
          - 512*BS(R(4,1,1,1),N)
          - 1440*BS(R(4,1,2),N)
          - 288*BS(R(4,2,1),N)
          + 512*BS(R(4,3),N)
          + 2208*BS(R(5,1,1),N)
          - 512*BS(R(5,2),N)
          - 464/3*BS(R(1,1,2,1,1),N)
          + 128*BS(R(1,1,2,1,1),N)*eta
          + 2336/3*BS(R(1,1,2,2),N)
          - 1088*BS(R(1,1,2,2),N)*eta
          + 1984/3*BS(R(1,1,3,1),N)
          - 320*BS(R(1,1,3,1),N)*eta
          - 3040/3*BS(R(1,1,4),N)
          + 2112*BS(R(1,1,4),N)*eta
          + 112/3*BS(R(1,2,1,1,1),N)
          - 128*BS(R(1,2,1,1,1),N)*eta
          + 80*BS(R(1,2,1,2),N)
          + 192*BS(R(1,2,1,2),N)*eta
          - 1808/3*BS(R(1,2,2,1),N)
          + 448*BS(R(1,2,2,1),N)*eta
          + 656*BS(R(1,2,3),N)
          - 256*BS(R(1,2,3),N)*eta
          - 464/3*BS(R(1,3,1,1),N)
          + 768*BS(R(1,3,1,1),N)*eta
          - 616/3*BS(R(1,3,2),N)
          - 800*BS(R(1,3,2),N)*eta
          - 248/3*BS(R(1,4,1),N)
          - 1056*BS(R(1,4,1),N)*eta
          + 504*BS(R(2,1,1,2),N)
          + 256*BS(R(2,1,1,2),N)*eta
          + 680/3*BS(R(2,1,2,1),N)
          + 32*BS(R(2,1,2,1),N)*eta
          - 1856/3*BS(R(2,1,3),N)
          + 352*BS(R(2,1,3),N)*eta
          - 1064/3*BS(R(2,2,1,1),N)
          - 416*BS(R(2,2,1,1),N)*eta
          - 776/3*BS(R(2,2,2),N)
          + 768*BS(R(2,2,2),N)*eta
          - 184/3*BS(R(2,3,1),N)
          - 96*BS(R(2,3,1),N)*eta
          + 1136/3*BS(R(2,4),N)
          - 1248*BS(R(2,4),N)*eta
          - 288*BS(R(3,1,1,1),N)
          + 128*BS(R(3,1,1,1),N)*eta
          - 992*BS(R(3,1,2),N)
          - 448*BS(R(3,1,2),N)*eta
          + 1456/3*BS(R(3,2,1),N)
          - 528*BS(R(3,2,1),N)*eta
          + 1396/3*BS(R(3,3),N)
          + 2840/3*BS(R(4,1,1),N)
          - 48*BS(R(4,1,1),N)*eta
          + 604/3*BS(R(4,2),N)
          + 384*BS(R(4,2),N)*eta
          - 1904/3*BS(R(5,1),N)
          + 864*BS(R(5,1),N)*eta
          + 384*BS(R(1,1,1,2),N)*z2
          - 2144/3*BS(R(1,1,2,1),N)
          + 64*BS(R(1,1,2,1),N)*z2
          - 592*BS(R(1,1,2,1),N)*eta
          - 552*BS(R(1,1,2,1),N)*eta^2
          + 7504/3*BS(R(1,1,3),N)
          + 256*BS(R(1,1,3),N)*z2
          + 3008*BS(R(1,1,3),N)*eta
          + 2608*BS(R(1,1,3),N)*eta^2
          + 2108/3*BS(R(1,2,1,1),N)
          + 128*BS(R(1,2,1,1),N)*z2
          + 1904/3*BS(R(1,2,1,1),N)*eta
          + 432*BS(R(1,2,1,1),N)*eta^2
          - 1104*BS(R(1,2,2),N)
          - 224*BS(R(1,2,2),N)*z2
          - 224/3*BS(R(1,2,2),N)*eta
          + 752*BS(R(1,2,2),N)*eta^2
          - 11392/9*BS(R(1,3,1),N)
          - 128*BS(R(1,3,1),N)*z2
          - 6112/3*BS(R(1,3,1),N)*eta
          - 1248*BS(R(1,3,1),N)*eta^2
          - 1760/9*BS(R(1,4),N)
          - 4832/3*BS(R(1,4),N)*eta
          - 2624*BS(R(1,4),N)*eta^2
          - 76*BS(R(2,1,1,1),N)
          + 224/3*BS(R(2,1,1,1),N)*eta
          + 120*BS(R(2,1,1,1),N)*eta^2
          - 1372/3*BS(R(2,1,2),N)
          - 96*BS(R(2,1,2),N)*z2
          + 720*BS(R(2,1,2),N)*eta
          + 464*BS(R(2,1,2),N)*eta^2
          + 1364/3*BS(R(2,2,1),N)
          - 32*BS(R(2,2,1),N)*z2
          + 1184/3*BS(R(2,2,1),N)*eta
          - 128*BS(R(2,2,1),N)*eta^2
          - 3536/3*BS(R(2,3),N)
          - 128*BS(R(2,3),N)*z2
          - 2240*BS(R(2,3),N)*eta
          - 1736*BS(R(2,3),N)*eta^2
          + 68/3*BS(R(3,1,1),N)
          - 64*BS(R(3,1,1),N)*z2
          - 8320/3*BS(R(3,1,1),N)*eta
          - 2448*BS(R(3,1,1),N)*eta^2
          + 60*BS(R(3,2),N)
          + 4696/3*BS(R(3,2),N)*eta
          + 1688*BS(R(3,2),N)*eta^2
          + 3752/3*BS(R(4,1),N)
          + 32*BS(R(4,1),N)*z2
          + 8792/3*BS(R(4,1),N)*eta
          + 2672*BS(R(4,1),N)*eta^2
          - 896*BS(R(1,1,2),N)*z2
          - 320*BS(R(1,1,2),N)*z3
          - 3392/3*BS(R(1,1,2),N)*eta
          - 384*BS(R(1,1,2),N)*eta*z2
          + 6016/3*BS(R(1,1,2),N)*eta^2
          + 1248*BS(R(1,1,2),N)*eta^3
          - 29684/27*BS(R(1,2,1),N)
          - 1168/3*BS(R(1,2,1),N)*z2
          + 320*BS(R(1,2,1),N)*z3
          + 1204*BS(R(1,2,1),N)*eta
          - 64*BS(R(1,2,1),N)*eta*z2
          + 2464*BS(R(1,2,1),N)*eta^2
          + 1536*BS(R(1,2,1),N)*eta^3
          + 31682/27*BS(R(1,3),N)
          + 352/3*BS(R(1,3),N)*z2
          - 1056*BS(R(1,3),N)*z3
          - 8152/3*BS(R(1,3),N)*eta
          - 256*BS(R(1,3),N)*eta*z2
          - 6084*BS(R(1,3),N)*eta^2
          - 3312*BS(R(1,3),N)*eta^3
          + 676*BS(R(2,1,1),N)
          + 176/3*BS(R(2,1,1),N)*z2
          - 640*BS(R(2,1,1),N)*z3
          - 3040/3*BS(R(2,1,1),N)*eta
          - 128*BS(R(2,1,1),N)*eta*z2
          - 3260/3*BS(R(2,1,1),N)*eta^2
          - 840*BS(R(2,1,1),N)*eta^3
          - 670*BS(R(2,2),N)
          + 400*BS(R(2,2),N)*z2
          + 1312*BS(R(2,2),N)*z3
          + 9776/3*BS(R(2,2),N)*eta
          + 224*BS(R(2,2),N)*eta*z2
          - 1196/3*BS(R(2,2),N)*eta^2
          - 736*BS(R(2,2),N)*eta^3
          - 80*BS(R(3,1),N)
          + 640/3*BS(R(3,1),N)*z2
          + 2752*BS(R(3,1),N)*z3
          + 17776/9*BS(R(3,1),N)*eta
          + 128*BS(R(3,1),N)*eta*z2
          + 2720/3*BS(R(3,1),N)*eta^2
          + 240*BS(R(3,1),N)*eta^3
          - 2560*BS(R(4),N)*z3
          - 9952/9*BS(R(4),N)*eta
          + 9008/3*BS(R(4),N)*eta^2
          + 2256*BS(R(4),N)*eta^3
          - 1536/5*BS(R(1,1,1),N)*z2^2
          - 88832/81*BS(R(1,2),N)
          - 6736/9*BS(R(1,2),N)*z2
          - 64/5*BS(R(1,2),N)*z2^2
          + 4256/3*BS(R(1,2),N)*z3
          + 1548*BS(R(1,2),N)*eta
          + 1024*BS(R(1,2),N)*eta*z2
          + 320*BS(R(1,2),N)*eta*z3
          + 9484/3*BS(R(1,2),N)*eta^2
          + 272*BS(R(1,2),N)*eta^2*z2
          + 856*BS(R(1,2),N)*eta^3
          + 304*BS(R(1,2),N)*eta^4
          + 111188/81*BS(R(2,1),N)
          + 412/3*BS(R(2,1),N)*z2
          + 672/5*BS(R(2,1),N)*z2^2
          + 496*BS(R(2,1),N)*z3
          - 2992/27*BS(R(2,1),N)*eta
          + 928/3*BS(R(2,1),N)*eta*z2
          + 64*BS(R(2,1),N)*eta*z3
          - 1662*BS(R(2,1),N)*eta^2
          - 8*BS(R(2,1),N)*eta^2*z2
          + 1020*BS(R(2,1),N)*eta^3
          + 372*BS(R(2,1),N)*eta^4
          - 280*BS(R(3),N)
          + 96/5*BS(R(3),N)*z2^2
          - 11072/3*BS(R(3),N)*z3
          + 47902/27*BS(R(3),N)*eta
          + 224/3*BS(R(3),N)*eta*z2
          + 288*BS(R(3),N)*eta*z3
          + 6572/3*BS(R(3),N)*eta^2
          + 192*BS(R(3),N)*eta^2*z2
          - 5444/3*BS(R(3),N)*eta^3
          - 704*BS(R(3),N)*eta^4
          + 3056/5*BS(R(1,1),N)*z2^2
          - 1072*BS(R(1,1),N)*z3
          + 1040*BS(R(1,1),N)*z5
          + 1556/3*BS(R(1,1),N)*eta
          + 1536/5*BS(R(1,1),N)*eta*z2^2
          - 3744*BS(R(1,1),N)*eta*z3
          - 3080/9*BS(R(1,1),N)*eta^2
          - 3152*BS(R(1,1),N)*eta^2*z3
          - 6652/9*BS(R(1,1),N)*eta^3
          + 420*BS(R(1,1),N)*eta^4
          + 312*BS(R(1,1),N)*eta^5
          - 1342*BS(R(2),N)
          - 48*BS(R(2),N)*z2
          - 2256/5*BS(R(2),N)*z2^2
          + 2412*BS(R(2),N)*z3
          + 192*BS(R(2),N)*z3*z2
          + 1360*BS(R(2),N)*z5
          + 236768/81*BS(R(2),N)*eta
          + 1600/9*BS(R(2),N)*eta*z2
          + 64/5*BS(R(2),N)*eta*z2^2
          + 10048/3*BS(R(2),N)*eta*z3
          + 20702/9*BS(R(2),N)*eta^2
          - 2224/3*BS(R(2),N)*eta^2*z2
          + 2240*BS(R(2),N)*eta^2*z3
          - 22544/9*BS(R(2),N)*eta^3
          - 80*BS(R(2),N)*eta^3*z2
          - 3100*BS(R(2),N)*eta^4
          - 880*BS(R(2),N)*eta^5
          + 88832/81*BS(R(1),N)*z2
          + 35176/45*BS(R(1),N)*z2^2
          - 368/15*BS(R(1),N)*z2^3
          + 27686/27*BS(R(1),N)*z3
          - 352/3*BS(R(1),N)*z3*z2
          - 24*BS(R(1),N)*z3^2
          - 6020/3*BS(R(1),N)*z5
          + 12920/9*BS(R(1),N)*eta
          + 192*BS(R(1),N)*eta*z2
          - 720*BS(R(1),N)*eta*z2^2
          - 3136*BS(R(1),N)*eta*z3
          - 1040*BS(R(1),N)*eta*z5
          - 115378/27*BS(R(1),N)*eta^2
          - 176*BS(R(1),N)*eta^2*z2
          - 992/5*BS(R(1),N)*eta^2*z2^2
          + 19316/3*BS(R(1),N)*eta^2*z3
          + 195034/27*BS(R(1),N)*eta^3
          + 592*BS(R(1),N)*eta^3*z2
          + 3024*BS(R(1),N)*eta^3*z3
          - 32126/9*BS(R(1),N)*eta^4
          + 240*BS(R(1),N)*eta^4*z2
          - 6040*BS(R(1),N)*eta^5
          - 1380*BS(R(1),N)*eta^6
          + 29639/36
          - 10537/27*z2
          - 63656/27*z2^2
          - 3056/15*z2^3
          + 11162/9*z3
          - 64*z3*z2
          + 168*z3^2
          + 320/9*z5
          - 1597/27*eta
          - 271544/81*eta*z2
          - 19768/45*eta*z2^2
          + 368/15*eta*z2^3
          + 100354/27*eta*z3
          + 928/3*eta*z3*z2
          + 24*eta*z3^2
          - 700/3*eta*z5
          - 240341/162*eta^2
          + 3668/9*eta^2*z2
          + 1304/3*eta^2*z2^2
          + 5712*eta^2*z3
          + 192*eta^2*z3*z2
          + 6360*eta^2*z5
          - 19484/9*eta^3*z2
          + 96*eta^3*z2^2
          + 100*eta^3*z3
          - 1180*eta^4*z2
          - 120*eta^4*z3
          - 120*eta^5*z2
          )

       + cf^3*ca * (
          + 64*BS(R(1,1,1,2,1,1),N)
          - 1760*BS(R(1,1,1,2,2),N)
          + 704*BS(R(1,1,1,3,1),N)
          + 3040*BS(R(1,1,1,4),N)
          - 64*BS(R(1,1,2,1,1,1),N)
          + 160*BS(R(1,1,2,1,2),N)
          + 320*BS(R(1,1,2,2,1),N)
          - 864*BS(R(1,1,2,3),N)
          + 576*BS(R(1,1,3,1,1),N)
          - 1088*BS(R(1,1,3,2),N)
          - 1088*BS(R(1,1,4,1),N)
          + 128*BS(R(1,2,1,1,2),N)
          + 64*BS(R(1,2,1,2,1),N)
          + 240*BS(R(1,2,1,3),N)
          - 160*BS(R(1,2,2,1,1),N)
          + 1328*BS(R(1,2,2,2),N)
          - 928*BS(R(1,2,3,1),N)
          - 1600*BS(R(1,2,4),N)
          - 32*BS(R(1,3,1,1,1),N)
          + 96*BS(R(1,3,1,2),N)
          - 544*BS(R(1,3,2,1),N)
          - 160*BS(R(1,3,3),N)
          - 192*BS(R(1,4,1,1),N)
          + 320*BS(R(1,4,2),N)
          + 1440*BS(R(1,5,1),N)
          + 288*BS(R(2,1,1,1,2),N)
          + 480*BS(R(2,1,1,2,1),N)
          - 1200*BS(R(2,1,1,3),N)
          - 192*BS(R(2,1,2,1,1),N)
          + 784*BS(R(2,1,2,2),N)
          - 832*BS(R(2,1,3,1),N)
          - 416*BS(R(2,1,4),N)
          - 576*BS(R(2,2,1,1,1),N)
          - 512*BS(R(2,2,1,2),N)
          + 96*BS(R(2,2,2,1),N)
          + 448*BS(R(2,2,3),N)
          + 1664*BS(R(2,3,1,1),N)
          - 256*BS(R(2,3,2),N)
          + 224*BS(R(2,4,1),N)
          - 1472*BS(R(3,1,1,2),N)
          - 704*BS(R(3,1,2,1),N)
          + 1792*BS(R(3,1,3),N)
          + 1728*BS(R(3,2,1,1),N)
          - 576*BS(R(3,2,2),N)
          - 704*BS(R(3,3,1),N)
          + 448*BS(R(4,1,1,1),N)
          + 1920*BS(R(4,1,2),N)
          + 128*BS(R(4,2,1),N)
          - 640*BS(R(4,3),N)
          - 2560*BS(R(5,1,1),N)
          + 640*BS(R(5,2),N)
          + 96*BS(R(1,1,2,1,1),N)
          - 64*BS(R(1,1,2,1,1),N)*eta
          - 3136/3*BS(R(1,1,2,2),N)
          + 1760*BS(R(1,1,2,2),N)*eta
          - 2144/3*BS(R(1,1,3,1),N)
          - 704*BS(R(1,1,3,1),N)*eta
          + 1376*BS(R(1,1,4),N)
          - 3040*BS(R(1,1,4),N)*eta
          - 112/3*BS(R(1,2,1,1,1),N)
          + 64*BS(R(1,2,1,1,1),N)*eta
          + 368/3*BS(R(1,2,1,2),N)
          - 160*BS(R(1,2,1,2),N)*eta
          + 2608/3*BS(R(1,2,2,1),N)
          - 320*BS(R(1,2,2,1),N)*eta
          - 3152/3*BS(R(1,2,3),N)
          + 864*BS(R(1,2,3),N)*eta
          + 240*BS(R(1,3,1,1),N)
          - 576*BS(R(1,3,1,1),N)*eta
          + 32/3*BS(R(1,3,2),N)
          + 1088*BS(R(1,3,2),N)*eta
          + 400/3*BS(R(1,4,1),N)
          + 1088*BS(R(1,4,1),N)*eta
          - 216*BS(R(2,1,1,2),N)
          - 128*BS(R(2,1,1,2),N)*eta
          + 104/3*BS(R(2,1,2,1),N)
          - 64*BS(R(2,1,2,1),N)*eta
          + 1144/3*BS(R(2,1,3),N)
          - 240*BS(R(2,1,3),N)*eta
          + 48*BS(R(2,2,1,1),N)
          + 160*BS(R(2,2,1,1),N)*eta
          + 1568/3*BS(R(2,2,2),N)
          - 1328*BS(R(2,2,2),N)*eta
          + 56*BS(R(2,3,1),N)
          + 768*BS(R(2,3,1),N)*eta
          - 528*BS(R(2,4),N)
          + 1760*BS(R(2,4),N)*eta
          + 192*BS(R(3,1,1,1),N)
          + 32*BS(R(3,1,1,1),N)*eta
          + 960*BS(R(3,1,2),N)
          + 64*BS(R(3,1,2),N)*eta
          - 2288/3*BS(R(3,2,1),N)
          + 544*BS(R(3,2,1),N)*eta
          - 408*BS(R(3,3),N)
          - 864*BS(R(4,1,1),N)
          + 192*BS(R(4,1,1),N)*eta
          - 264*BS(R(4,2),N)
          - 480*BS(R(4,2),N)*eta
          + 848*BS(R(5,1),N)
          - 1280*BS(R(5,1),N)*eta
          - 1344*BS(R(1,1,1,2),N)*z2
          + 1072/3*BS(R(1,1,2,1),N)
          - 128*BS(R(1,1,2,1),N)*z2
          + 704*BS(R(1,1,2,1),N)*eta
          + 672*BS(R(1,1,2,1),N)*eta^2
          - 2144*BS(R(1,1,3),N)
          - 896*BS(R(1,1,3),N)*z2
          - 3264*BS(R(1,1,3),N)*eta
          - 2912*BS(R(1,1,3),N)*eta^2
          - 1156/3*BS(R(1,2,1,1),N)
          - 256*BS(R(1,2,1,1),N)*z2
          - 736*BS(R(1,2,1,1),N)*eta
          - 608*BS(R(1,2,1,1),N)*eta^2
          + 4576/3*BS(R(1,2,2),N)
          + 864*BS(R(1,2,2),N)*z2
          - 1280/3*BS(R(1,2,2),N)*eta
          - 1552*BS(R(1,2,2),N)*eta^2
          + 1796/3*BS(R(1,3,1),N)
          + 320*BS(R(1,3,1),N)*z2
          + 9056/3*BS(R(1,3,1),N)*eta
          + 2464*BS(R(1,3,1),N)*eta^2
          + 212*BS(R(1,4),N)
          + 2112*BS(R(1,4),N)*eta
          + 3488*BS(R(1,4),N)*eta^2
          + 116*BS(R(2,1,1,1),N)
          - 80/3*BS(R(2,1,1,1),N)*eta
          - 64*BS(R(2,1,1,1),N)*eta^2
          + 972*BS(R(2,1,2),N)
          + 416*BS(R(2,1,2),N)*z2
          - 1328*BS(R(2,1,2),N)*eta
          - 736*BS(R(2,1,2),N)*eta^2
          - 2656/3*BS(R(2,2,1),N)
          + 32*BS(R(2,2,1),N)*z2
          - 1744/3*BS(R(2,2,1),N)*eta
          + 16*BS(R(2,2,1),N)*eta^2
          + 1056*BS(R(2,3),N)
          + 448*BS(R(2,3),N)*z2
          + 6896/3*BS(R(2,3),N)*eta
          + 1440*BS(R(2,3),N)*eta^2
          - 728/3*BS(R(3,1,1),N)
          + 128*BS(R(3,1,1),N)*z2
          + 9328/3*BS(R(3,1,1),N)*eta
          + 2720*BS(R(3,1,1),N)*eta^2
          - 4*BS(R(3,2),N)
          - 5024/3*BS(R(3,2),N)*eta
          - 2112*BS(R(3,2),N)*eta^2
          - 1176*BS(R(4,1),N)
          - 160*BS(R(4,1),N)*z2
          - 9616/3*BS(R(4,1),N)*eta
          - 2816*BS(R(4,1),N)*eta^2
          + 3136/3*BS(R(1,1,2),N)*z2
          + 512*BS(R(1,1,2),N)*z3
          + 1344*BS(R(1,1,2),N)*eta
          + 1344*BS(R(1,1,2),N)*eta*z2
          - 2552*BS(R(1,1,2),N)*eta^2
          - 1568*BS(R(1,1,2),N)*eta^3
          + 608*BS(R(1,2,1),N)
          + 1280/3*BS(R(1,2,1),N)*z2
          - 560*BS(R(1,2,1),N)*z3
          - 2648/3*BS(R(1,2,1),N)*eta
          + 128*BS(R(1,2,1),N)*eta*z2
          - 2816*BS(R(1,2,1),N)*eta^2
          - 1824*BS(R(1,2,1),N)*eta^3
          - 1070*BS(R(1,3),N)
          - 992/3*BS(R(1,3),N)*z2
          + 2064*BS(R(1,3),N)*z3
          + 2272*BS(R(1,3),N)*eta
          + 896*BS(R(1,3),N)*eta*z2
          + 7480*BS(R(1,3),N)*eta^2
          + 4080*BS(R(1,3),N)*eta^3
          - 736*BS(R(2,1,1),N)
          - 192*BS(R(2,1,1),N)*z2
          + 976*BS(R(2,1,1),N)*z3
          + 1340/3*BS(R(2,1,1),N)*eta
          + 256*BS(R(2,1,1),N)*eta*z2
          + 1144*BS(R(2,1,1),N)*eta^2
          + 992*BS(R(2,1,1),N)*eta^3
          + 496*BS(R(2,2),N)
          - 1136/3*BS(R(2,2),N)*z2
          - 1936*BS(R(2,2),N)*z3
          - 13216/3*BS(R(2,2),N)*eta
          - 864*BS(R(2,2),N)*eta*z2
          + 3104/3*BS(R(2,2),N)*eta^2
          + 1280*BS(R(2,2),N)*eta^3
          + 702*BS(R(3,1),N)
          - 192*BS(R(3,1),N)*z2
          - 3328*BS(R(3,1),N)*z3
          - 3028/3*BS(R(3,1),N)*eta
          - 320*BS(R(3,1),N)*eta*z2
          - 6664/3*BS(R(3,1),N)*eta^2
          - 1152*BS(R(3,1),N)*eta^3
          + 3232*BS(R(4),N)*z3
          + 1356*BS(R(4),N)*eta
          - 3936*BS(R(4),N)*eta^2
          - 2848*BS(R(4),N)*eta^3
          + 4656/5*BS(R(1,1,1),N)*z2^2
          + 3416/3*BS(R(1,2),N)*z2
          + 672/5*BS(R(1,2),N)*z2^2
          - 4208/3*BS(R(1,2),N)*z3
          - 1552*BS(R(1,2),N)*eta
          - 4768/3*BS(R(1,2),N)*eta*z2
          - 512*BS(R(1,2),N)*eta*z3
          - 9968/3*BS(R(1,2),N)*eta^2
          - 1024*BS(R(1,2),N)*eta^2*z2
          - 2080/3*BS(R(1,2),N)*eta^3
          - 224*BS(R(1,2),N)*eta^4
          - 1310/3*BS(R(2,1),N)
          - 1280/3*BS(R(2,1),N)*z2
          - 2512/5*BS(R(2,1),N)*z2^2
          - 392/3*BS(R(2,1),N)*z3
          + 820*BS(R(2,1),N)*eta
          - 512/3*BS(R(2,1),N)*eta*z2
          + 80*BS(R(2,1),N)*eta*z3
          + 1140*BS(R(2,1),N)*eta^2
          + 64*BS(R(2,1),N)*eta^2*z2
          - 1424*BS(R(2,1),N)*eta^3
          - 480*BS(R(2,1),N)*eta^4
          + 464*BS(R(3),N)
          - 288/5*BS(R(3),N)*z2^2
          + 3944*BS(R(3),N)*z3
          - 7574/3*BS(R(3),N)*eta
          - 1312/3*BS(R(3),N)*eta*z2
          - 1104*BS(R(3),N)*eta*z3
          - 6352/3*BS(R(3),N)*eta^2
          - 768*BS(R(3),N)*eta^2*z2
          + 928*BS(R(3),N)*eta^3
          + 352*BS(R(3),N)*eta^4
          - 9328/15*BS(R(1,1),N)*z2^2
          + 4288/3*BS(R(1,1),N)*z3
          - 192*BS(R(1,1),N)*z3*z2
          - 560*BS(R(1,1),N)*z5
          - 716/3*BS(R(1,1),N)*eta
          - 4656/5*BS(R(1,1),N)*eta*z2^2
          + 4192*BS(R(1,1),N)*eta*z3
          + 1214/3*BS(R(1,1),N)*eta^2
          + 3712*BS(R(1,1),N)*eta^2*z3
          + 2216/3*BS(R(1,1),N)*eta^3
          - 2528/3*BS(R(1,1),N)*eta^4
          - 448*BS(R(1,1),N)*eta^5
          + 4088/3*BS(R(2),N)
          + 144*BS(R(2),N)*z2
          + 368*BS(R(2),N)*z2^2
          - 6200/3*BS(R(2),N)*z3
          - 576*BS(R(2),N)*z3*z2
          - 3520*BS(R(2),N)*z5
          + 4774/3*BS(R(2),N)*eta
          - 1240/3*BS(R(2),N)*eta*z2
          - 672/5*BS(R(2),N)*eta*z2^2
          - 4400*BS(R(2),N)*eta*z3
          - 1582*BS(R(2),N)*eta^2
          + 3296/3*BS(R(2),N)*eta^2*z2
          - 2496*BS(R(2),N)*eta^2*z3
          + 5996/3*BS(R(2),N)*eta^3
          + 320*BS(R(2),N)*eta^3*z2
          + 6208/3*BS(R(2),N)*eta^4
          + 544*BS(R(2),N)*eta^5
          - 28706/15*BS(R(1),N)*z2^2
          - 656/5*BS(R(1),N)*z2^3
          - 146*BS(R(1),N)*z3
          + 1568/3*BS(R(1),N)*z3*z2
          + 72*BS(R(1),N)*z3^2
          + 1880/3*BS(R(1),N)*z5
          - 3298/3*BS(R(1),N)*eta
          - 480*BS(R(1),N)*eta*z2
          + 14608/15*BS(R(1),N)*eta*z2^2
          + 10648/3*BS(R(1),N)*eta*z3
          + 192*BS(R(1),N)*eta*z3*z2
          + 560*BS(R(1),N)*eta*z5
          + 8354/3*BS(R(1),N)*eta^2
          + 1216/3*BS(R(1),N)*eta^2*z2
          + 3064/5*BS(R(1),N)*eta^2*z2^2
          - 9072*BS(R(1),N)*eta^2*z3
          - 5468*BS(R(1),N)*eta^3
          - 5920/3*BS(R(1),N)*eta^3*z2
          - 4192*BS(R(1),N)*eta^3*z3
          + 11164/3*BS(R(1),N)*eta^4
          - 768*BS(R(1),N)*eta^4*z2
          + 14416/3*BS(R(1),N)*eta^5
          + 1056*BS(R(1),N)*eta^6
          - 2085/4
          - 587/3*z2
          + 7652/5*z2^2
          + 47048/45*z2^3
          - 8552/3*z3
          + 152*z3*z2
          - 196*z3^2
          + 9590/3*z5
          - 1867/3*eta
          + 2008/3*eta*z2
          + 25522/15*eta*z2^2
          + 656/5*eta*z2^3
          - 12218/3*eta*z3
          - 3296/3*eta*z3*z2
          - 72*eta*z3^2
          + 1080*eta*z5
          + 2573/2*eta^2
          - 344/3*eta^2*z2
          - 13496/15*eta^2*z2^2
          - 2548*eta^2*z3
          - 672*eta^2*z3*z2
          - 9560*eta^2*z5
          + 940/3*eta^3
          + 8408/3*eta^3*z2
          - 1512/5*eta^3*z2^2
          + 2432/3*eta^3*z3
          + 6448/3*eta^4*z2
          + 480*eta^4*z3
          + 384*eta^5*z2
          )

       + cf^4 * (
          + 960*BS(R(1,1,1,2,2),N)
          - 896*BS(R(1,1,1,3,1),N)
          - 1472*BS(R(1,1,1,4),N)
          - 64*BS(R(1,1,2,1,2),N)
          + 128*BS(R(1,1,2,2,1),N)
          + 704*BS(R(1,1,2,3),N)
          - 128*BS(R(1,1,3,1,1),N)
          + 512*BS(R(1,1,3,2),N)
          + 256*BS(R(1,1,4,1),N)
          - 32*BS(R(1,2,1,2,1),N)
          + 32*BS(R(1,2,1,3),N)
          - 32*BS(R(1,2,2,1,1),N)
          - 864*BS(R(1,2,2,2),N)
          + 832*BS(R(1,2,3,1),N)
          + 768*BS(R(1,2,4),N)
          + 64*BS(R(1,3,1,1,1),N)
          - 320*BS(R(1,3,1,2),N)
          + 256*BS(R(1,3,2,1),N)
          + 64*BS(R(1,3,3),N)
          + 64*BS(R(1,4,1,1),N)
          - 128*BS(R(1,4,2),N)
          - 704*BS(R(1,5,1),N)
          - 64*BS(R(2,1,1,1,2),N)
          - 160*BS(R(2,1,1,2,1),N)
          + 608*BS(R(2,1,1,3),N)
          + 32*BS(R(2,1,2,1,1),N)
          - 480*BS(R(2,1,2,2),N)
          + 576*BS(R(2,1,3,1),N)
          + 192*BS(R(2,1,4),N)
          + 192*BS(R(2,2,1,1,1),N)
          + 192*BS(R(2,2,1,2),N)
          - 320*BS(R(2,2,2,1),N)
          - 384*BS(R(2,2,3),N)
          - 576*BS(R(2,3,1,1),N)
          + 64*BS(R(2,3,2),N)
          + 128*BS(R(2,4,1),N)
          + 384*BS(R(3,1,1,2),N)
          + 256*BS(R(3,1,2,1),N)
          - 768*BS(R(3,1,3),N)
          - 512*BS(R(3,2,1,1),N)
          + 320*BS(R(3,2,2),N)
          + 320*BS(R(3,3,1),N)
          - 128*BS(R(4,1,1,1),N)
          - 896*BS(R(4,1,2),N)
          + 128*BS(R(4,2,1),N)
          + 256*BS(R(4,3),N)
          + 896*BS(R(5,1,1),N)
          - 256*BS(R(5,2),N)
          + 384*BS(R(1,1,2,2),N)
          - 960*BS(R(1,1,2,2),N)*eta
          + 192*BS(R(1,1,3,1),N)
          + 896*BS(R(1,1,3,1),N)*eta
          - 576*BS(R(1,1,4),N)
          + 1472*BS(R(1,1,4),N)*eta
          - 96*BS(R(1,2,1,2),N)
          + 64*BS(R(1,2,1,2),N)*eta
          - 384*BS(R(1,2,2,1),N)
          - 128*BS(R(1,2,2,1),N)*eta
          + 480*BS(R(1,2,3),N)
          - 704*BS(R(1,2,3),N)*eta
          - 96*BS(R(1,3,1,1),N)
          + 128*BS(R(1,3,1,1),N)*eta
          + 96*BS(R(1,3,2),N)
          - 512*BS(R(1,3,2),N)*eta
          - 256*BS(R(1,4,1),N)*eta
          - 48*BS(R(2,1,1,2),N)
          - 96*BS(R(2,1,2,1),N)
          + 32*BS(R(2,1,2,1),N)*eta
          + 48*BS(R(2,1,3),N)
          - 32*BS(R(2,1,3),N)*eta
          + 144*BS(R(2,2,1,1),N)
          + 32*BS(R(2,2,1,1),N)*eta
          - 288*BS(R(2,2,2),N)
          + 864*BS(R(2,2,2),N)*eta
          - 80*BS(R(2,3,1),N)
          - 768*BS(R(2,3,1),N)*eta
          + 224*BS(R(2,4),N)
          - 832*BS(R(2,4),N)*eta
          - 64*BS(R(3,1,1,1),N)*eta
          - 256*BS(R(3,1,2),N)
          + 256*BS(R(3,1,2),N)*eta
          + 288*BS(R(3,2,1),N)
          - 256*BS(R(3,2,1),N)*eta
          + 64*BS(R(3,3),N)
          + 288*BS(R(4,1,1),N)
          - 64*BS(R(4,1,1),N)*eta
          + 64*BS(R(4,2),N)
          + 192*BS(R(4,2),N)*eta
          - 352*BS(R(5,1),N)
          + 640*BS(R(5,1),N)*eta
          + 1152*BS(R(1,1,1,2),N)*z2
          + 64*BS(R(1,1,2,1),N)*z2
          - 288*BS(R(1,1,2,1),N)*eta
          - 272*BS(R(1,1,2,1),N)*eta^2
          + 768*BS(R(1,1,3),N)*z2
          + 1024*BS(R(1,1,3),N)*eta
          + 960*BS(R(1,1,3),N)*eta^2
          + 32*BS(R(1,2,1,1),N)
          + 128*BS(R(1,2,1,1),N)*z2
          + 288*BS(R(1,2,1,1),N)*eta
          + 272*BS(R(1,2,1,1),N)*eta^2
          - 64*BS(R(1,2,2),N)
          - 832*BS(R(1,2,2),N)*z2
          + 640*BS(R(1,2,2),N)*eta
          + 1056*BS(R(1,2,2),N)*eta^2
          + 8*BS(R(1,3,1),N)
          - 128*BS(R(1,3,1),N)*z2
          - 1600*BS(R(1,3,1),N)*eta
          - 1600*BS(R(1,3,1),N)*eta^2
          - 72*BS(R(1,4),N)
          - 1024*BS(R(1,4),N)*eta
          - 1600*BS(R(1,4),N)*eta^2
          - 32*BS(R(2,1,1,1),N)
          - 760/3*BS(R(2,1,2),N)
          - 448*BS(R(2,1,2),N)*z2
          + 2240/3*BS(R(2,1,2),N)*eta
          + 384*BS(R(2,1,2),N)*eta^2
          + 320*BS(R(2,2,1),N)
          + 384*BS(R(2,2,1),N)*eta
          + 224*BS(R(2,2,1),N)*eta^2
          - 384*BS(R(2,3),N)*z2
          - 480*BS(R(2,3),N)*eta
          - 96*BS(R(2,3),N)*eta^2
          - 32/3*BS(R(3,1,1),N)
          - 3584/3*BS(R(3,1,1),N)*eta
          - 1024*BS(R(3,1,1),N)*eta^2
          - 8*BS(R(3,2),N)
          + 608*BS(R(3,2),N)*eta
          + 928*BS(R(3,2),N)*eta^2
          + 80*BS(R(4,1),N)
          + 192*BS(R(4,1),N)*z2
          + 896*BS(R(4,1),N)*eta
          + 768*BS(R(4,1),N)*eta^2
          - 384*BS(R(1,1,2),N)*z2
          - 256*BS(R(1,1,2),N)*z3
          - 512*BS(R(1,1,2),N)*eta
          - 1152*BS(R(1,1,2),N)*eta*z2
          + 1200*BS(R(1,1,2),N)*eta^2
          + 704*BS(R(1,1,2),N)*eta^3
          - 84*BS(R(1,2,1),N)
          - 96*BS(R(1,2,1),N)*z2
          + 224*BS(R(1,2,1),N)*z3
          + 144*BS(R(1,2,1),N)*eta
          - 64*BS(R(1,2,1),N)*eta*z2
          + 992*BS(R(1,2,1),N)*eta^2
          + 720*BS(R(1,2,1),N)*eta^3
          + 324*BS(R(1,3),N)
          + 192*BS(R(1,3),N)*z2
          - 1184*BS(R(1,3),N)*z3
          + 416*BS(R(1,3),N)*eta
          - 768*BS(R(1,3),N)*eta*z2
          - 2752*BS(R(1,3),N)*eta^2
          - 1568*BS(R(1,3),N)*eta^3
          + 124*BS(R(2,1,1),N)
          + 192*BS(R(2,1,1),N)*z2
          - 544*BS(R(2,1,1),N)*z3
          - 16*BS(R(2,1,1),N)*eta
          - 128*BS(R(2,1,1),N)*eta*z2
          - 448*BS(R(2,1,1),N)*eta^2
          - 400*BS(R(2,1,1),N)*eta^3
          - 56*BS(R(2,2),N)
          + 96*BS(R(2,2),N)*z2
          + 928*BS(R(2,2),N)*z3
          + 832*BS(R(2,2),N)*eta
          + 832*BS(R(2,2),N)*eta*z2
          - 976*BS(R(2,2),N)*eta^2
          - 768*BS(R(2,2),N)*eta^3
          - 332*BS(R(3,1),N)
          + 1280*BS(R(3,1),N)*z3
          + 24*BS(R(3,1),N)*eta
          + 128*BS(R(3,1),N)*eta*z2
          + 1520*BS(R(3,1),N)*eta^2
          + 960*BS(R(3,1),N)*eta^3
          - 1344*BS(R(4),N)*z3
          - 504*BS(R(4),N)*eta
          + 1920*BS(R(4),N)*eta^2
          + 1280*BS(R(4),N)*eta^3
          - 3936/5*BS(R(1,1,1),N)*z2^2
          - 144*BS(R(1,2),N)*z2
          - 1088/5*BS(R(1,2),N)*z2^2
          + 480*BS(R(1,2),N)*z3
          - 16*BS(R(1,2),N)*eta
          + 960*BS(R(1,2),N)*eta*z2
          + 256*BS(R(1,2),N)*eta*z3
          + 176*BS(R(1,2),N)*eta^2
          + 960*BS(R(1,2),N)*eta^2*z2
          - 704/3*BS(R(1,2),N)*eta^3
          - 64*BS(R(1,2),N)*eta^4
          + 184*BS(R(2,1),N)
          - 112*BS(R(2,1),N)*z2
          + 2592/5*BS(R(2,1),N)*z2^2
          - 144*BS(R(2,1),N)*z3
          - 140*BS(R(2,1),N)*eta
          - 96*BS(R(2,1),N)*eta*z2
          - 32*BS(R(2,1),N)*eta*z3
          - 20*BS(R(2,1),N)*eta^2
          - 64*BS(R(2,1),N)*eta^2*z2
          + 688*BS(R(2,1),N)*eta^3
          + 224*BS(R(2,1),N)*eta^4
          - 224*BS(R(3),N)
          + 192/5*BS(R(3),N)*z2^2
          - 1104*BS(R(3),N)*z3
          + 1012/3*BS(R(3),N)*eta
          + 576*BS(R(3),N)*eta*z2
          + 800*BS(R(3),N)*eta*z3
          - 848*BS(R(3),N)*eta^2
          + 768*BS(R(3),N)*eta^2*z2
          + 400/3*BS(R(3),N)*eta^3
          + 128*BS(R(3),N)*eta^4
          + 1248/5*BS(R(1,1),N)*z2^2
          + 256*BS(R(1,1),N)*z3*z2
          - 480*BS(R(1,1),N)*z5
          + 3936/5*BS(R(1,1),N)*eta*z2^2
          - 1472*BS(R(1,1),N)*eta*z3
          - 152*BS(R(1,1),N)*eta^2
          - 1408*BS(R(1,1),N)*eta^2*z3
          - 24*BS(R(1,1),N)*eta^3
          + 688*BS(R(1,1),N)*eta^4
          + 256*BS(R(1,1),N)*eta^5
          - 392*BS(R(2),N)
          - 96*BS(R(2),N)*z2
          - 288/5*BS(R(2),N)*z2^2
          + 640/3*BS(R(2),N)*z3
          + 384*BS(R(2),N)*z3*z2
          + 2240*BS(R(2),N)*z5
          - 2428/3*BS(R(2),N)*eta
          - 432*BS(R(2),N)*eta*z2
          + 1088/5*BS(R(2),N)*eta*z2^2
          + 5536/3*BS(R(2),N)*eta*z3
          + 556/3*BS(R(2),N)*eta^2
          - 640*BS(R(2),N)*eta^2*z2
          + 768*BS(R(2),N)*eta^2*z3
          - 200*BS(R(2),N)*eta^3
          - 320*BS(R(2),N)*eta^3*z2
          + 272*BS(R(2),N)*eta^4
          + 128*BS(R(2),N)*eta^5
          + 876/5*BS(R(1),N)*z2^2
          + 6944/15*BS(R(1),N)*z2^3
          - 156*BS(R(1),N)*z3
          - 384*BS(R(1),N)*z3*z2
          - 48*BS(R(1),N)*z3^2
          + 120*BS(R(1),N)*eta
          + 352*BS(R(1),N)*eta*z2
          - 2592/5*BS(R(1),N)*eta*z2^2
          - 2000*BS(R(1),N)*eta*z3
          - 256*BS(R(1),N)*eta*z3*z2
          + 480*BS(R(1),N)*eta*z5
          - 1258/3*BS(R(1),N)*eta^2
          - 112*BS(R(1),N)*eta^2*z2
          - 2544/5*BS(R(1),N)*eta^2*z2^2
          + 4336*BS(R(1),N)*eta^2*z3
          - 824*BS(R(1),N)*eta^3
          + 1664*BS(R(1),N)*eta^3*z2
          + 1856*BS(R(1),N)*eta^3*z3
          - 1612*BS(R(1),N)*eta^4
          + 640*BS(R(1),N)*eta^4*z2
          - 384*BS(R(1),N)*eta^5
          - 32*BS(R(1),N)*eta^6
          + 4873/24
          - 58*z2
          - 264/5*z2^2
          - 3472/5*z2^3
          + 1860*z3
          - 192*z3*z2
          + 72*z3^2
          - 7420/3*z5
          + 248/3*eta
          - 136*eta*z2
          + 228*eta*z2^2
          - 6944/15*eta*z2^3
          + 2740/3*eta*z3
          + 768*eta*z3*z2
          + 48*eta*z3^2
          - 1120/3*eta*z5
          - 53*eta^2
          - 272*eta^2*z2
          + 3152/5*eta^2*z2^2
          - 728*eta^2*z3
          + 512*eta^2*z3*z2
          + 4880*eta^2*z5
          - 6*eta^3
          - 1232*eta^3*z2
          + 1232/5*eta^3*z2^2
          - 912*eta^3*z3
          + 10*eta^4
          - 1312*eta^4*z2
          - 416*eta^4*z3
          - 320*eta^5*z2
          )

       + nf*[d4FF/nc] * (
          - 128/3*BS(R(1,2,1,2),N)
          + 128/3*BS(R(1,3,1,1),N)
          + 128/3*BS(R(2,1,1,2),N)
          - 128/3*BS(R(2,2,1,1),N)
          - 128*BS(R(1,1,2,1),N)*eta
          + 128*BS(R(1,1,2,1),N)*eta^2
          + 128*BS(R(1,2,1,1),N)*eta
          - 128*BS(R(1,2,1,1),N)*eta^2
          + 128/3*BS(R(2,1,2),N)*eta
          + 64*BS(R(2,2,1),N)
          - 64*BS(R(3,1,1),N)
          - 128/3*BS(R(3,1,1),N)*eta
          + 128*BS(R(1,2,1),N)*eta
          - 128*BS(R(1,2,1),N)*eta^3
          - 320/3*BS(R(2,1,1),N)
          - 128*BS(R(2,1,1),N)*eta
          + 128*BS(R(2,1,1),N)*eta^3
          + 416/3*BS(R(2,2),N)
          - 128*BS(R(2,2),N)*eta
          - 32*BS(R(3,1),N)
          + 128*BS(R(3,1),N)*eta
          - 128*BS(R(1,2),N)
          - 256/3*BS(R(1,2),N)*z3
          + 128/3*BS(R(1,2),N)*eta
          - 64/3*BS(R(1,2),N)*eta^2
          - 128/3*BS(R(1,2),N)*eta^3
          + 160/3*BS(R(2,1),N)
          + 256/3*BS(R(2,1),N)*z3
          - 416*BS(R(2,1),N)*eta
          - 64*BS(R(3),N)*eta
          - 64/3*BS(R(3),N)*eta^2
          - 128/3*BS(R(3),N)*eta^3
          - 256*BS(R(1,1),N)*eta
          + 512*BS(R(1,1),N)*eta*z3
          + 416*BS(R(1,1),N)*eta^2
          - 512*BS(R(1,1),N)*eta^2*z3
          + 1888/3*BS(R(2),N)
          + 128*BS(R(2),N)*z3
          - 992/3*BS(R(2),N)*eta
          + 256/3*BS(R(2),N)*eta*z3
          + 640/3*BS(R(2),N)*eta^2
          + 128*BS(R(2),N)*eta^3
          + 128/3*BS(R(1),N)*z3
          + 1280/3*BS(R(1),N)*z5
          - 1376/3*BS(R(1),N)*eta
          - 512*BS(R(1),N)*eta*z3
          + 2720/3*BS(R(1),N)*eta^2
          + 512*BS(R(1),N)*eta^3*z3
          - 192
          - 1696/3*z3
          - 1280*z5
          + 128*eta
          + 3200/3*eta*z3
          + 6400/3*eta*z5
          - 384*eta^2*z3
          - 2560*eta^2*z5
          )

       + nf*cf*ca^2 * (
          - 32/3*BS(R(1,1,2,1,1),N)
          + 32*BS(R(1,1,2,2),N)
          + 32*BS(R(1,1,3,1),N)
          - 128/3*BS(R(1,1,4),N)
          + 104/9*BS(R(1,2,1,2),N)
          - 64/3*BS(R(1,2,2,1),N)
          + 16/3*BS(R(1,2,3),N)
          - 56/9*BS(R(1,3,1,1),N)
          - 16*BS(R(1,3,2),N)
          + 16*BS(R(1,4,1),N)
          - 8/9*BS(R(2,1,1,2),N)
          + 32/3*BS(R(2,1,2,1),N)
          - 16*BS(R(2,1,3),N)
          + 8/9*BS(R(2,2,1,1),N)
          - 32/3*BS(R(2,2,2),N)
          - 32/3*BS(R(2,3,1),N)
          + 64/3*BS(R(2,4),N)
          - 16*BS(R(3,1,2),N)
          + 16*BS(R(3,2,1),N)
          + 32/3*BS(R(3,3),N)
          + 16/3*BS(R(4,1,1),N)
          + 32/3*BS(R(4,2),N)
          - 64/3*BS(R(5,1),N)
          - 160/3*BS(R(1,1,2,1),N)
          - 16/3*BS(R(1,1,2,1),N)*eta
          + 16/3*BS(R(1,1,2,1),N)*eta^2
          + 320/3*BS(R(1,1,3),N)
          + 392/9*BS(R(1,2,1,1),N)
          + 16*BS(R(1,2,1,1),N)*eta
          - 16/3*BS(R(1,2,1,1),N)*eta^2
          - 80/3*BS(R(1,2,2),N)
          - 32*BS(R(1,2,2),N)*eta
          - 544/9*BS(R(1,3,1),N)
          - 32*BS(R(1,3,1),N)*eta
          - 176/9*BS(R(1,4),N)
          + 128/3*BS(R(1,4),N)*eta
          + 56/3*BS(R(2,1,2),N)
          - 104/9*BS(R(2,1,2),N)*eta
          + 76/9*BS(R(2,2,1),N)
          + 64/3*BS(R(2,2,1),N)*eta
          - 136/3*BS(R(2,3),N)
          - 16/3*BS(R(2,3),N)*eta
          - 76/3*BS(R(3,1,1),N)
          + 56/9*BS(R(3,1,1),N)*eta
          + 8*BS(R(3,2),N)
          + 16*BS(R(3,2),N)*eta
          + 136/3*BS(R(4,1),N)
          - 16*BS(R(4,1),N)*eta
          - 128/3*BS(R(1,1,2),N)*z2
          - 64/3*BS(R(1,1,2),N)*eta
          - 64/3*BS(R(1,1,2),N)*eta^2
          - 1156/9*BS(R(1,2,1),N)
          - 64/3*BS(R(1,2,1),N)*z2
          + 272/3*BS(R(1,2,1),N)*eta
          + 20/3*BS(R(1,2,1),N)*eta^2
          - 16/3*BS(R(1,2,1),N)*eta^3
          + 2312/27*BS(R(1,3),N)
          - 416/3*BS(R(1,3),N)*eta
          + 8*BS(R(1,3),N)*eta^2
          + 1216/27*BS(R(2,1,1),N)
          - 704/9*BS(R(2,1,1),N)*eta
          + 16/3*BS(R(2,1,1),N)*eta^3
          - 278/9*BS(R(2,2),N)
          + 64/3*BS(R(2,2),N)*z2
          + 248/3*BS(R(2,2),N)*eta
          + 136/3*BS(R(2,2),N)*eta^2
          + 86/3*BS(R(3,1),N)
          + 32/3*BS(R(3,1),N)*z2
          + 952/9*BS(R(3,1),N)*eta
          + 16*BS(R(3,1),N)*eta^2
          - 208/9*BS(R(4),N)*eta
          - 128/3*BS(R(4),N)*eta^2
          - 10160/81*BS(R(1,2),N)
          - 352/9*BS(R(1,2),N)*z2
          - 32/9*BS(R(1,2),N)*z3
          + 208/9*BS(R(1,2),N)*eta
          + 128/3*BS(R(1,2),N)*eta*z2
          + 580/9*BS(R(1,2),N)*eta^2
          + 56/9*BS(R(1,2),N)*eta^3
          + 9332/81*BS(R(2,1),N)
          - 176/9*BS(R(2,1),N)*z2
          + 512/9*BS(R(2,1),N)*z3
          + 1156/9*BS(R(2,1),N)*eta
          + 64/3*BS(R(2,1),N)*eta*z2
          - 64*BS(R(2,1),N)*eta^2
          - 4/3*BS(R(2,1),N)*eta^3
          + 8*BS(R(3),N)
          - 256/3*BS(R(3),N)*z3
          - 1460/27*BS(R(3),N)*eta
          + 1156/9*BS(R(3),N)*eta^2
          + 128/9*BS(R(3),N)*eta^3
          + 512/15*BS(R(1,1),N)*z2^2
          - 16*BS(R(1,1),N)*eta
          + 64/3*BS(R(1,1),N)*eta*z3
          + 316/9*BS(R(1,1),N)*eta^2
          - 64/3*BS(R(1,1),N)*eta^2*z3
          - 496/9*BS(R(1,1),N)*eta^3
          - 24*BS(R(1,1),N)*eta^4
          - 274/9*BS(R(2),N)
          - 128/5*BS(R(2),N)*z2^2
          + 352/3*BS(R(2),N)*z3
          + 37946/81*BS(R(2),N)*eta
          + 64/9*BS(R(2),N)*eta*z2
          + 32/9*BS(R(2),N)*eta*z3
          + 1024/9*BS(R(2),N)*eta^2
          - 32*BS(R(2),N)*eta^2*z2
          + 448/9*BS(R(2),N)*eta^3
          + 40/3*BS(R(2),N)*eta^4
          + 24137/162*BS(R(1),N)
          + 88/45*BS(R(1),N)*z2^2
          + 5392/9*BS(R(1),N)*z3
          - 2120/9*BS(R(1),N)*z5
          + 880/9*BS(R(1),N)*eta
          - 512/15*BS(R(1),N)*eta*z2^2
          - 368/3*BS(R(1),N)*eta*z3
          - 2846/9*BS(R(1),N)*eta^2
          - 232/3*BS(R(1),N)*eta^2*z3
          + 1868/9*BS(R(1),N)*eta^3
          + 64/3*BS(R(1),N)*eta^3*z3
          + 692/3*BS(R(1),N)*eta^4
          + 32*BS(R(1),N)*eta^5
          + 20027/108
          - 38626/81*z2
          - 3712/27*z2^2
          + 368/45*z2^3
          - 10*z3
          - 1408/9*z3*z2
          + 8*z3^2
          + 620/3*z5
          - 202565/162*eta
          - 32*eta*z2
          + 136/9*eta*z2^2
          - 6440/9*eta*z3
          + 3080/9*eta*z5
          + 88*eta^2*z2
          + 64/5*eta^2*z2^2
          + 224*eta^2*z3
          - 320/3*eta^2*z5
          - 208/3*eta^3*z2
          + 24*eta^3*z3
          - 40*eta^4*z2
          )

       + nf*cf^2*ca * (
          + 32/3*BS(R(1,1,2,1,1),N)
          - 320/3*BS(R(1,1,2,2),N)
          - 256/3*BS(R(1,1,3,1),N)
          + 448/3*BS(R(1,1,4),N)
          + 32/3*BS(R(1,2,1,1,1),N)
          - 32*BS(R(1,2,1,2),N)
          + 224/3*BS(R(1,2,2,1),N)
          - 32*BS(R(1,2,3),N)
          + 32/3*BS(R(1,3,1,1),N)
          + 112/3*BS(R(1,3,2),N)
          - 112/3*BS(R(1,4,1),N)
          - 32/3*BS(R(2,1,2,1),N)
          + 128/3*BS(R(2,1,3),N)
          - 16/3*BS(R(2,2,1,1),N)
          + 128/3*BS(R(2,2,2),N)
          + 64/3*BS(R(2,3,1),N)
          - 224/3*BS(R(2,4),N)
          + 48*BS(R(3,1,2),N)
          - 160/3*BS(R(3,2,1),N)
          - 112/3*BS(R(3,3),N)
          - 32/3*BS(R(4,1,1),N)
          - 112/3*BS(R(4,2),N)
          + 224/3*BS(R(5,1),N)
          + 320/3*BS(R(1,1,2,1),N)
          - 1120/3*BS(R(1,1,3),N)
          - 296/3*BS(R(1,2,1,1),N)
          - 32/3*BS(R(1,2,1,1),N)*eta
          + 160*BS(R(1,2,2),N)
          + 320/3*BS(R(1,2,2),N)*eta
          + 1424/9*BS(R(1,3,1),N)
          + 256/3*BS(R(1,3,1),N)*eta
          + 496/9*BS(R(1,4),N)
          - 448/3*BS(R(1,4),N)*eta
          + 8*BS(R(2,1,1,1),N)
          - 32/3*BS(R(2,1,1,1),N)*eta
          - 32/3*BS(R(2,1,2),N)
          + 32*BS(R(2,1,2),N)*eta
          - 104/3*BS(R(2,2,1),N)
          - 224/3*BS(R(2,2,1),N)*eta
          + 488/3*BS(R(2,3),N)
          + 32*BS(R(2,3),N)*eta
          + 160/3*BS(R(3,1,1),N)
          - 32/3*BS(R(3,1,1),N)*eta
          - 16*BS(R(3,2),N)
          - 112/3*BS(R(3,2),N)*eta
          - 512/3*BS(R(4,1),N)
          + 112/3*BS(R(4,1),N)*eta
          + 128*BS(R(1,1,2),N)*z2
          + 224/3*BS(R(1,1,2),N)*eta
          + 224/3*BS(R(1,1,2),N)*eta^2
          + 5812/27*BS(R(1,2,1),N)
          + 160/3*BS(R(1,2,1),N)*z2
          - 176*BS(R(1,2,1),N)*eta
          - 32*BS(R(1,2,1),N)*eta^2
          - 5164/27*BS(R(1,3),N)
          - 64/3*BS(R(1,3),N)*z2
          + 1504/3*BS(R(1,3),N)*eta
          - 16*BS(R(1,3),N)*eta^2
          - 52*BS(R(2,1,1),N)
          - 32/3*BS(R(2,1,1),N)*z2
          + 376/3*BS(R(2,1,1),N)*eta
          - 64/3*BS(R(2,1,1),N)*eta^2
          + 84*BS(R(2,2),N)
          - 64*BS(R(2,2),N)*z2
          - 1088/3*BS(R(2,2),N)*eta
          - 448/3*BS(R(2,2),N)*eta^2
          - 56*BS(R(3,1),N)
          - 64/3*BS(R(3,1),N)*z2
          - 2624/9*BS(R(3,1),N)*eta
          - 128/3*BS(R(3,1),N)*eta^2
          + 848/9*BS(R(4),N)*eta
          + 448/3*BS(R(4),N)*eta^2
          + 14812/81*BS(R(1,2),N)
          + 1472/9*BS(R(1,2),N)*z2
          + 64/3*BS(R(1,2),N)*z3
          - 136*BS(R(1,2),N)*eta
          - 128*BS(R(1,2),N)*eta*z2
          - 832/3*BS(R(1,2),N)*eta^2
          - 32*BS(R(1,2),N)*eta^3
          - 13840/81*BS(R(2,1),N)
          - 40/3*BS(R(2,1),N)*z2
          - 208*BS(R(2,1),N)*z3
          - 3892/27*BS(R(2,1),N)*eta
          - 160/3*BS(R(2,1),N)*eta*z2
          + 156*BS(R(2,1),N)*eta^2
          - 24*BS(R(3),N)
          + 848/3*BS(R(3),N)*z3
          - 788/27*BS(R(3),N)*eta
          + 64/3*BS(R(3),N)*eta*z2
          - 1496/3*BS(R(3),N)*eta^2
          - 112/3*BS(R(3),N)*eta^3
          - 416/5*BS(R(1,1),N)*z2^2
          + 160*BS(R(1,1),N)*z3
          + 76/3*BS(R(1,1),N)*eta
          - 368/9*BS(R(1,1),N)*eta^2
          + 2120/9*BS(R(1,1),N)*eta^3
          + 96*BS(R(1,1),N)*eta^4
          + 60*BS(R(2),N)
          + 384/5*BS(R(2),N)*z2^2
          - 400*BS(R(2),N)*z3
          - 67756/81*BS(R(2),N)*eta
          - 512/9*BS(R(2),N)*eta*z2
          - 64/3*BS(R(2),N)*eta*z3
          - 3196/9*BS(R(2),N)*eta^2
          + 352/3*BS(R(2),N)*eta^2*z2
          - 1328/9*BS(R(2),N)*eta^3
          - 32*BS(R(2),N)*eta^4
          + 17033/81*BS(R(1),N)
          - 20752/81*BS(R(1),N)*z2
          - 1192/9*BS(R(1),N)*z2^2
          - 12028/27*BS(R(1),N)*z3
          - 320/3*BS(R(1),N)*z3*z2
          + 200/3*BS(R(1),N)*z5
          - 1708/9*BS(R(1),N)*eta
          + 416/5*BS(R(1),N)*eta*z2^2
          + 48*BS(R(1),N)*eta*z3
          + 14348/27*BS(R(1),N)*eta^2
          + 64*BS(R(1),N)*eta^2*z2
          + 832/3*BS(R(1),N)*eta^2*z3
          - 26240/27*BS(R(1),N)*eta^3
          + 32*BS(R(1),N)*eta^3*z2
          - 6164/9*BS(R(1),N)*eta^4
          - 80*BS(R(1),N)*eta^5
          - 7751/54
          - 5512/27*z2
          + 92264/135*z2^2
          + 656/15*z2^3
          - 196/9*z3
          + 832/3*z3*z2
          - 24*z3^2
          - 3340/9*z5
          - 50813/81*eta
          + 65056/81*eta*z2
          + 4232/45*eta*z2^2
          + 8956/27*eta*z3
          + 320/3*eta*z3*z2
          - 200/3*eta*z5
          + 35210/81*eta^2
          - 1744/9*eta^2*z2
          - 496/15*eta^2*z2^2
          - 552*eta^2*z3
          + 2104/9*eta^3*z2
          - 64*eta^3*z3
          + 112*eta^4*z2
          )

       + nf*cf^3 * (
          + 256/3*BS(R(1,1,2,2),N)
          + 128/3*BS(R(1,1,3,1),N)
          - 128*BS(R(1,1,4),N)
          - 32/3*BS(R(1,2,1,1,1),N)
          + 64/3*BS(R(1,2,1,2),N)
          - 160/3*BS(R(1,2,2,1),N)
          + 128/3*BS(R(1,2,3),N)
          - 32/3*BS(R(1,3,2),N)
          + 32/3*BS(R(1,4,1),N)
          - 32/3*BS(R(2,1,2,1),N)
          - 64/3*BS(R(2,1,3),N)
          - 128/3*BS(R(2,2,2),N)
          + 64*BS(R(2,4),N)
          - 32*BS(R(3,1,2),N)
          + 128/3*BS(R(3,2,1),N)
          + 32*BS(R(3,3),N)
          + 32*BS(R(4,2),N)
          - 64*BS(R(5,1),N)
          - 160/3*BS(R(1,1,2,1),N)
          + 320*BS(R(1,1,3),N)
          + 160/3*BS(R(1,2,1,1),N)
          - 640/3*BS(R(1,2,2),N)
          - 256/3*BS(R(1,2,2),N)*eta
          - 224/3*BS(R(1,3,1),N)
          - 128/3*BS(R(1,3,1),N)*eta
          - 32*BS(R(1,4),N)
          + 128*BS(R(1,4),N)*eta
          - 16*BS(R(2,1,1,1),N)
          + 32/3*BS(R(2,1,1,1),N)*eta
          - 160/3*BS(R(2,1,2),N)
          - 64/3*BS(R(2,1,2),N)*eta
          + 160/3*BS(R(2,2,1),N)
          + 160/3*BS(R(2,2,1),N)*eta
          - 144*BS(R(2,3),N)
          - 128/3*BS(R(2,3),N)*eta
          + 32/3*BS(R(3,2),N)*eta
          + 160*BS(R(4,1),N)
          - 32/3*BS(R(4,1),N)*eta
          - 256/3*BS(R(1,1,2),N)*z2
          - 64*BS(R(1,1,2),N)*eta
          - 64*BS(R(1,1,2),N)*eta^2
          - 40*BS(R(1,2,1),N)
          - 128/3*BS(R(1,2,1),N)*z2
          + 320/3*BS(R(1,2,1),N)*eta
          + 32*BS(R(1,2,1),N)*eta^2
          + 40*BS(R(1,3),N)
          + 128/3*BS(R(1,3),N)*z2
          - 448*BS(R(1,3),N)*eta
          + 56*BS(R(2,1,1),N)
          - 128/3*BS(R(2,1,1),N)*eta
          + 32*BS(R(2,1,1),N)*eta^2
          - 56*BS(R(2,2),N)
          + 128/3*BS(R(2,2),N)*z2
          + 1216/3*BS(R(2,2),N)*eta
          + 352/3*BS(R(2,2),N)*eta^2
          + 448/3*BS(R(3,1),N)*eta
          + 64/3*BS(R(3,1),N)*eta^2
          - 96*BS(R(4),N)*eta
          - 128*BS(R(4),N)*eta^2
          + 440/3*BS(R(1,2),N)
          - 512/3*BS(R(1,2),N)*z2
          - 64/3*BS(R(1,2),N)*z3
          + 176*BS(R(1,2),N)*eta
          + 256/3*BS(R(1,2),N)*eta*z2
          + 896/3*BS(R(1,2),N)*eta^2
          + 128/3*BS(R(1,2),N)*eta^3
          - 144*BS(R(2,1),N)
          + 224/3*BS(R(2,1),N)*z2
          + 416/3*BS(R(2,1),N)*z3
          - 104*BS(R(2,1),N)*eta
          + 128/3*BS(R(2,1),N)*eta*z2
          - 112*BS(R(2,1),N)*eta^2
          + 16*BS(R(3),N)
          - 224*BS(R(3),N)*z3
          + 280*BS(R(3),N)*eta
          - 128/3*BS(R(3),N)*eta*z2
          + 1456/3*BS(R(3),N)*eta^2
          + 64/3*BS(R(3),N)*eta^3
          + 832/15*BS(R(1,1),N)*z2^2
          - 640/3*BS(R(1,1),N)*z3
          - 88/3*BS(R(1,1),N)*eta
          + 28/3*BS(R(1,1),N)*eta^2
          - 656/3*BS(R(1,1),N)*eta^3
          - 256/3*BS(R(1,1),N)*eta^4
          - 152/3*BS(R(2),N)
          - 256/5*BS(R(2),N)*z2^2
          + 320*BS(R(2),N)*z3
          - 520/3*BS(R(2),N)*eta
          + 256/3*BS(R(2),N)*eta*z2
          + 64/3*BS(R(2),N)*eta*z3
          + 712/3*BS(R(2),N)*eta^2
          - 320/3*BS(R(2),N)*eta^2*z2
          + 256/3*BS(R(2),N)*eta^3
          + 32/3*BS(R(2),N)*eta^4
          - 286/9*BS(R(1),N)
          - 440/3*BS(R(1),N)*z2
          + 4112/15*BS(R(1),N)*z2^2
          - 176/3*BS(R(1),N)*z3
          + 256/3*BS(R(1),N)*z3*z2
          + 400/3*BS(R(1),N)*z5
          + 352/3*BS(R(1),N)*eta
          - 832/15*BS(R(1),N)*eta*z2^2
          + 224/3*BS(R(1),N)*eta*z3
          - 52*BS(R(1),N)*eta^2
          - 256/3*BS(R(1),N)*eta^2*z2
          - 224*BS(R(1),N)*eta^2*z3
          + 972*BS(R(1),N)*eta^3
          - 128/3*BS(R(1),N)*eta^3*z2
          + 1520/3*BS(R(1),N)*eta^4
          + 128/3*BS(R(1),N)*eta^5
          + 32
          + 638/3*z2
          - 768/5*z2^2
          - 6944/45*z2^3
          + 332/3*z3
          - 128*z3*z2
          + 16*z3^2
          + 40*z5
          + 1372/9*eta
          + 376/3*eta*z2
          - 4624/15*eta*z2^2
          + 1136/3*eta*z3
          - 256/3*eta*z3*z2
          - 400/3*eta*z5
          - 581/3*eta^2
          + 224/3*eta^2*z2
          + 416/15*eta^2*z2^2
          + 336*eta^2*z3
          - 136/3*eta^3
          - 608/3*eta^3*z2
          + 160/3*eta^3*z3
          - 256/3*eta^4*z2
          )

       + nf^2*cf*ca * (
          + 8/9*BS(R(1,2,1,1),N)
          - 16/9*BS(R(1,3,1),N)
          + 16/9*BS(R(1,4),N)
          - 8/9*BS(R(2,2,1),N)
          + 80/9*BS(R(1,2,1),N)
          - 160/27*BS(R(1,3),N)
          - 80/27*BS(R(2,1,1),N)
          - 8/9*BS(R(2,1,1),N)*eta
          + 16/9*BS(R(3,1),N)*eta
          - 16/9*BS(R(4),N)*eta
          + 304/81*BS(R(1,2),N)
          + 32/9*BS(R(1,2),N)*z2
          - 340/81*BS(R(2,1),N)
          + 16/9*BS(R(2,1),N)*z2
          - 128/9*BS(R(2,1),N)*eta
          + 256/27*BS(R(3),N)*eta
          - 32/9*BS(R(1,1),N)*eta^2
          - 16/9*BS(R(1,1),N)*eta^3
          - 1408/81*BS(R(2),N)*eta
          - 32/9*BS(R(2),N)*eta*z2
          + 32/9*BS(R(2),N)*eta^2
          + 16/9*BS(R(2),N)*eta^3
          - 923/162*BS(R(1),N)
          + 136/45*BS(R(1),N)*z2^2
          - 160/3*BS(R(1),N)*z3
          + 8/9*BS(R(1),N)*eta
          + 28*BS(R(1),N)*eta^2
          + 200/9*BS(R(1),N)*eta^3
          + 8/3*BS(R(1),N)*eta^4
          - 193/54
          + 3170/81*z2
          + 272/27*z2^2
          - 632/27*z3
          + 224/9*z3*z2
          + 15167/162*eta
          - 136/45*eta*z2^2
          + 256/3*eta*z3
          - 32/3*eta^2*z2
          - 16/3*eta^3*z2
          )

       + nf^2*cf^2 * (
          + 32/9*BS(R(1,3,1),N)
          - 32/9*BS(R(1,4),N)
          - 320/27*BS(R(1,2,1),N)
          + 320/27*BS(R(1,3),N)
          - 32/9*BS(R(3,1),N)*eta
          + 32/9*BS(R(4),N)*eta
          - 608/81*BS(R(1,2),N)
          - 64/9*BS(R(1,2),N)*z2
          + 608/81*BS(R(2,1),N)
          + 512/27*BS(R(2,1),N)*eta
          - 512/27*BS(R(3),N)*eta
          + 64/9*BS(R(1,1),N)*eta^2
          + 32/9*BS(R(1,1),N)*eta^3
          + 2816/81*BS(R(2),N)*eta
          + 64/9*BS(R(2),N)*eta*z2
          - 64/9*BS(R(2),N)*eta^2
          - 32/9*BS(R(2),N)*eta^3
          - 1196/81*BS(R(1),N)
          + 608/81*BS(R(1),N)*z2
          + 16/45*BS(R(1),N)*z2^2
          + 1280/27*BS(R(1),N)*z3
          - 16/9*BS(R(1),N)*eta
          - 976/27*BS(R(1),N)*eta^2
          - 800/27*BS(R(1),N)*eta^3
          - 32/9*BS(R(1),N)*eta^4
          - 188/27
          + 1244/27*z2
          - 5968/135*z2^2
          - 184/9*z3
          - 64/3*z3*z2
          + 320/9*z5
          + 5072/81*eta
          - 2816/81*eta*z2
          - 16/45*eta*z2^2
          - 2048/27*eta*z3
          - 2398/81*eta^2
          + 128/9*eta^2*z2
          + 64/9*eta^3*z2
          )

       + nf^3*cf * (
          + 16/81*BS(R(1),N)
          - 32/27*BS(R(1),N)*z3
          - 131/81
          + 32/81*z2
          - 64/135*z2^2
          + 304/81*z3
          - 64/81*eta
          + 32/27*eta*z3
          );

*   The difference of the odd-N minus (P_ns^-) and plus cases
*      PnsU`n'm = dPnsU`n' + PnsU`n'p, 
*   where now the above expressions for PnsU`n'p s are taken at odd N.  
*
*   These difference vanish in the large-nc limit, as shown explicitly. 
*   [dd4FA/na] is [dd4FA/na] with the large-nc limit subtracted.

 L dPnsU1 =

       + cf*[ca-2cf] * (
          + 16*eta^2
          + 8*eta^3
          );

 L dPnsU2 =

       + cf*[ca-2cf]^2 * (
          + 24*BS(R(1,2),N)*eta
          + 24*BS(R(1,2),N)*eta^2
          + 8*BS(R(2),N)*eta^2
          + 60*BS(R(1),N)*eta^3
          + 24*BS(R(1),N)*eta^4
          - 12*eta
          + 48*eta*z3
          + 24*eta^2
          + 32*eta^2*z2
          + 48*eta^2*z3
          + 16*eta^3*z2
          + 28*eta^4
          + 8*eta^5
          )

       + cf*ca*[ca-2cf] * (
          + 8*BS(R(1,2),N)*eta
          + 8*BS(R(1,2),N)*eta^2
          - 16*BS(R(3),N)*eta
          - 16*BS(R(3),N)*eta^2
          + 24*BS(R(2),N)*eta
          + 48*BS(R(2),N)*eta^2
          + 16*BS(R(2),N)*eta^3
          - 80/3*BS(R(1),N)*eta^2
          + 20/3*BS(R(1),N)*eta^3
          + 8*BS(R(1),N)*eta^4
          + 8/3*eta
          + 48*eta*z3
          + 3644/9*eta^2
          - 32*eta^2*z2
          + 48*eta^2*z3
          + 1816/9*eta^3
          - 16*eta^3*z2
          - 260/3*eta^4
          - 32*eta^5
          )

       + nf*cf*[ca-2cf] * (
          + 32/3*BS(R(1),N)*eta^2
          + 16/3*BS(R(1),N)*eta^3
          - 8/3*eta
          - 488/9*eta^2
          - 400/9*eta^3
          - 16/3*eta^4
          );

 L dPnsU3 =

       + cf*[dd4FA/na] * (
          - 256*BS(R(2,3,1),N)
          - 256*BS(R(2,3,1),N)*eta
          + 256*BS(R(2,4),N)
          + 256*BS(R(2,4),N)*eta
          + 256*BS(R(3,1,2),N)
          + 256*BS(R(3,1,2),N)*eta
          - 256*BS(R(3,3),N)
          - 256*BS(R(3,3),N)*eta
          - 256*BS(R(4,2),N)
          - 256*BS(R(4,2),N)*eta
          + 256*BS(R(5,1),N)
          + 256*BS(R(5,1),N)*eta
          + 512*BS(R(1,1,2,1),N)*eta
          + 512*BS(R(1,1,2,1),N)*eta^2
          - 3072*BS(R(1,1,3),N)*eta
          - 3072*BS(R(1,1,3),N)*eta^2
          - 512*BS(R(1,2,1,1),N)*eta
          - 512*BS(R(1,2,1,1),N)*eta^2
          + 1536*BS(R(1,2,2),N)*eta
          + 1536*BS(R(1,2,2),N)*eta^2
          + 512*BS(R(1,3,1),N)*eta
          + 512*BS(R(1,3,1),N)*eta^2
          + 1024*BS(R(1,4),N)*eta
          + 1024*BS(R(1,4),N)*eta^2
          - 128/3*BS(R(2,1,2),N)
          - 3200/3*BS(R(2,1,2),N)*eta
          - 512*BS(R(2,1,2),N)*eta^2
          - 1536*BS(R(2,2,1),N)*eta
          - 1536*BS(R(2,2,1),N)*eta^2
          + 3072*BS(R(2,3),N)*eta
          + 3072*BS(R(2,3),N)*eta^2
          + 128/3*BS(R(3,1,1),N)
          + 10880/3*BS(R(3,1,1),N)*eta
          + 3072*BS(R(3,1,1),N)*eta^2
          - 2048*BS(R(3,2),N)*eta
          - 2048*BS(R(3,2),N)*eta^2
          - 2048*BS(R(4,1),N)*eta
          - 2048*BS(R(4,1),N)*eta^2
          - 2048*BS(R(1,1,2),N)*eta^2
          - 1024*BS(R(1,1,2),N)*eta^3
          + 768*BS(R(1,2,1),N)*eta
          - 2816*BS(R(1,2,1),N)*eta^2
          - 1792*BS(R(1,2,1),N)*eta^3
          - 4992*BS(R(1,3),N)*eta
          + 3840*BS(R(1,3),N)*eta^2
          + 1664*BS(R(1,3),N)*eta^3
          - 768*BS(R(2,1,1),N)*eta
          + 2816*BS(R(2,1,1),N)*eta^2
          + 1792*BS(R(2,1,1),N)*eta^3
          + 1152*BS(R(2,2),N)*eta
          - 1536*BS(R(2,2),N)*eta^2
          - 896*BS(R(2,2),N)*eta^3
          + 2304*BS(R(3,1),N)*eta
          + 1536*BS(R(3,1),N)*eta^2
          + 1536*BS(R(3,1),N)*eta^3
          + 1536*BS(R(4),N)*eta
          - 1792*BS(R(4),N)*eta^2
          - 1280*BS(R(4),N)*eta^3
          + 768*BS(R(1,2),N)*eta
          + 1664*BS(R(1,2),N)*eta^2
          - 2944/3*BS(R(1,2),N)*eta^3
          + 256*BS(R(1,2),N)*eta^4
          - 768*BS(R(2,1),N)*z3
          + 384*BS(R(2,1),N)*eta
          - 768*BS(R(2,1),N)*eta*z3
          - 640*BS(R(2,1),N)*eta^2
          - 1536*BS(R(2,1),N)*eta^3
          - 512*BS(R(2,1),N)*eta^4
          + 1536*BS(R(3),N)*z3
          - 5120*BS(R(3),N)*eta
          + 1536*BS(R(3),N)*eta*z3
          + 8320/3*BS(R(3),N)*eta^2
          + 15872/3*BS(R(3),N)*eta^3
          + 1664*BS(R(3),N)*eta^4
          + 4096*BS(R(1,1),N)*eta*z3
          + 4096*BS(R(1,1),N)*eta^2*z3
          - 3072*BS(R(1,1),N)*eta^3
          - 4096*BS(R(1,1),N)*eta^4
          - 1024*BS(R(1,1),N)*eta^5
          - 256/3*BS(R(2),N)*z3
          - 1472/3*BS(R(2),N)*eta
          - 9472/3*BS(R(2),N)*eta*z3
          + 6464/3*BS(R(2),N)*eta^2
          - 2048*BS(R(2),N)*eta^2*z3
          + 3072*BS(R(2),N)*eta^3
          + 4736*BS(R(2),N)*eta^4
          + 1152*BS(R(2),N)*eta^5
          + 6912*BS(R(1),N)*eta*z3
          + 4864/3*BS(R(1),N)*eta^2
          - 512*BS(R(1),N)*eta^2*z3
          + 1536*BS(R(1),N)*eta^3
          + 1792*BS(R(1),N)*eta^3*z3
          + 6912*BS(R(1),N)*eta^4
          + 5376*BS(R(1),N)*eta^5
          + 1152*BS(R(1),N)*eta^6
          + 640/3*z5
          + 3776/3*eta
          + 9472*eta*z3
          + 8320/3*eta*z5
          - 384*eta^2
          + 5632/3*eta^2*z3
          - 3328*eta^3*z3
          )

       + cf*[ca-2cf]^3 * (
          + 16*BS(R(2,3,1),N)
          + 16*BS(R(2,3,1),N)*eta
          - 16*BS(R(2,4),N)
          - 16*BS(R(2,4),N)*eta
          - 16*BS(R(3,1,2),N)
          - 16*BS(R(3,1,2),N)*eta
          + 16*BS(R(3,3),N)
          + 16*BS(R(3,3),N)*eta
          + 16*BS(R(4,2),N)
          + 16*BS(R(4,2),N)*eta
          - 16*BS(R(5,1),N)
          - 16*BS(R(5,1),N)*eta
          - 64*BS(R(1,1,2,1),N)*eta
          - 64*BS(R(1,1,2,1),N)*eta^2
          + 224*BS(R(1,1,3),N)*eta
          + 224*BS(R(1,1,3),N)*eta^2
          + 64*BS(R(1,2,1,1),N)*eta
          + 64*BS(R(1,2,1,1),N)*eta^2
          + 32*BS(R(1,2,2),N)*eta
          + 32*BS(R(1,2,2),N)*eta^2
          - 224*BS(R(1,3,1),N)*eta
          - 224*BS(R(1,3,1),N)*eta^2
          - 32*BS(R(1,4),N)*eta
          - 32*BS(R(1,4),N)*eta^2
          + 8/3*BS(R(2,1,2),N)
          + 344/3*BS(R(2,1,2),N)*eta
          + 80*BS(R(2,1,2),N)*eta^2
          + 80*BS(R(2,2,1),N)*eta
          + 80*BS(R(2,2,1),N)*eta^2
          - 128*BS(R(2,3),N)*eta
          - 128*BS(R(2,3),N)*eta^2
          - 8/3*BS(R(3,1,1),N)
          - 680/3*BS(R(3,1,1),N)*eta
          - 192*BS(R(3,1,1),N)*eta^2
          + 64*BS(R(3,2),N)*eta
          + 64*BS(R(3,2),N)*eta^2
          + 96*BS(R(4,1),N)*eta
          + 96*BS(R(4,1),N)*eta^2
          - 72*BS(R(1,1,2),N)*eta
          + 280*BS(R(1,1,2),N)*eta^2
          + 176*BS(R(1,1,2),N)*eta^3
          + 168*BS(R(1,2,1),N)*eta^2
          + 120*BS(R(1,2,1),N)*eta^3
          + 72*BS(R(1,3),N)*eta
          - 360*BS(R(1,3),N)*eta^2
          - 224*BS(R(1,3),N)*eta^3
          - 136*BS(R(2,1,1),N)*eta^2
          - 104*BS(R(2,1,1),N)*eta^3
          + 72*BS(R(2,2),N)*eta
          - 72*BS(R(2,2),N)*eta^2
          - 80*BS(R(2,2),N)*eta^3
          - 48*BS(R(3,1),N)*eta
          + 320*BS(R(3,1),N)*eta^2
          + 224*BS(R(3,1),N)*eta^3
          - 16*BS(R(4),N)*eta^2
          + 20*BS(R(1,2),N)*eta
          + 48*BS(R(1,2),N)*eta*z2
          - 44*BS(R(1,2),N)*eta^2
          + 48*BS(R(1,2),N)*eta^2*z2
          - 248/3*BS(R(1,2),N)*eta^3
          - 48*BS(R(1,2),N)*eta^4
          + 48*BS(R(2,1),N)*z3
          - 2*BS(R(2,1),N)*eta
          + 48*BS(R(2,1),N)*eta*z3
          - 50*BS(R(2,1),N)*eta^2
          + 136*BS(R(2,1),N)*eta^3
          + 64*BS(R(2,1),N)*eta^4
          - 96*BS(R(3),N)*z3
          - 96*BS(R(3),N)*eta*z3
          + 8*BS(R(3),N)*eta^2
          + 8*BS(R(3),N)*eta^3
          + 16*BS(R(3),N)*eta^4
          - 336*BS(R(1,1),N)*eta*z3
          - 36*BS(R(1,1),N)*eta^2
          - 336*BS(R(1,1),N)*eta^2*z3
          + 186*BS(R(1,1),N)*eta^3
          + 440*BS(R(1,1),N)*eta^4
          + 128*BS(R(1,1),N)*eta^5
          + 16/3*BS(R(2),N)*z3
          - 241/3*BS(R(2),N)*eta
          + 1168/3*BS(R(2),N)*eta*z3
          + 181/3*BS(R(2),N)*eta^2
          + 16*BS(R(2),N)*eta^2*z2
          + 320*BS(R(2),N)*eta^2*z3
          - 268*BS(R(2),N)*eta^3
          - 440*BS(R(2),N)*eta^4
          - 112*BS(R(2),N)*eta^5
          - 56*BS(R(1),N)*eta
          + 48/5*BS(R(1),N)*eta*z2^2
          - 180*BS(R(1),N)*eta*z3
          - 136/3*BS(R(1),N)*eta^2
          + 48/5*BS(R(1),N)*eta^2*z2^2
          + 796*BS(R(1),N)*eta^2*z3
          - 101*BS(R(1),N)*eta^3
          + 240*BS(R(1),N)*eta^3*z2
          + 408*BS(R(1),N)*eta^3*z3
          - 182*BS(R(1),N)*eta^4
          + 96*BS(R(1),N)*eta^4*z2
          - 28*BS(R(1),N)*eta^5
          - 40/3*z5
          - 98*eta
          - 24*eta*z2
          - 72/5*eta*z2^2
          + 96*eta*z3
          + 96*eta*z3*z2
          + 1160/3*eta*z5
          + 268/3*eta^2
          + 48*eta^2*z2
          + 104*eta^2*z2^2
          - 348*eta^2*z3
          + 96*eta^2*z3*z2
          + 560*eta^2*z5
          - 26*eta^3
          - 180*eta^3*z2
          + 272/5*eta^3*z2^2
          - 2632/3*eta^3*z3
          + 237*eta^4
          - 136*eta^4*z2
          - 352*eta^4*z3
          + 572*eta^5
          - 32*eta^5*z2
          + 396*eta^6
          + 72*eta^7
          )

       + cf*ca*[ca-2cf]^2 * (
          + 32*BS(R(2,3,1),N)
          + 32*BS(R(2,3,1),N)*eta
          - 32*BS(R(2,4),N)
          - 32*BS(R(2,4),N)*eta
          - 32*BS(R(3,1,2),N)
          - 32*BS(R(3,1,2),N)*eta
          + 32*BS(R(3,3),N)
          + 32*BS(R(3,3),N)*eta
          + 32*BS(R(4,2),N)
          + 32*BS(R(4,2),N)*eta
          - 32*BS(R(5,1),N)
          - 32*BS(R(5,1),N)*eta
          - 128*BS(R(1,1,2,1),N)*eta
          - 128*BS(R(1,1,2,1),N)*eta^2
          + 608*BS(R(1,1,3),N)*eta
          + 608*BS(R(1,1,3),N)*eta^2
          + 128*BS(R(1,2,1,1),N)*eta
          + 128*BS(R(1,2,1,1),N)*eta^2
          - 160*BS(R(1,2,2),N)*eta
          - 160*BS(R(1,2,2),N)*eta^2
          - 288*BS(R(1,3,1),N)*eta
          - 288*BS(R(1,3,1),N)*eta^2
          - 128*BS(R(1,4),N)*eta
          - 128*BS(R(1,4),N)*eta^2
          + 8/3*BS(R(2,1,2),N)
          + 440/3*BS(R(2,1,2),N)*eta
          + 112*BS(R(2,1,2),N)*eta^2
          + 48*BS(R(2,2,1),N)*eta
          + 48*BS(R(2,2,1),N)*eta^2
          - 480*BS(R(2,3),N)*eta
          - 480*BS(R(2,3),N)*eta^2
          - 8/3*BS(R(3,1,1),N)
          - 1064/3*BS(R(3,1,1),N)*eta
          - 320*BS(R(3,1,1),N)*eta^2
          + 160*BS(R(3,2),N)*eta
          + 160*BS(R(3,2),N)*eta^2
          + 448*BS(R(4,1),N)*eta
          + 448*BS(R(4,1),N)*eta^2
          - 128*BS(R(1,1,2),N)*eta
          + 256*BS(R(1,1,2),N)*eta^2
          + 192*BS(R(1,1,2),N)*eta^3
          + 52*BS(R(1,2,1),N)*eta
          + 412*BS(R(1,2,1),N)*eta^2
          + 216*BS(R(1,2,1),N)*eta^3
          + 216*BS(R(1,3),N)*eta
          - 904*BS(R(1,3),N)*eta^2
          - 592*BS(R(1,3),N)*eta^3
          + 124*BS(R(2,1,1),N)*eta
          - 172*BS(R(2,1,1),N)*eta^2
          - 184*BS(R(2,1,1),N)*eta^3
          + 496/3*BS(R(2,2),N)*eta
          + 688/3*BS(R(2,2),N)*eta^2
          + 48*BS(R(2,2),N)*eta^3
          - 256*BS(R(3,1),N)*eta
          + 32*BS(R(3,1),N)*eta^2
          + 128*BS(R(3,1),N)*eta^3
          - 96*BS(R(4),N)*eta
          + 80*BS(R(4),N)*eta^2
          + 112*BS(R(4),N)*eta^3
          + 572*BS(R(1,2),N)*eta
          - 64*BS(R(1,2),N)*eta*z2
          + 3856/3*BS(R(1,2),N)*eta^2
          - 64*BS(R(1,2),N)*eta^2*z2
          + 824/3*BS(R(1,2),N)*eta^3
          - 16*BS(R(1,2),N)*eta^4
          + 96*BS(R(2,1),N)*z3
          - 20/3*BS(R(2,1),N)*eta
          + 96*BS(R(2,1),N)*eta*z3
          - 52/3*BS(R(2,1),N)*eta^2
          + 464/3*BS(R(2,1),N)*eta^3
          + 64*BS(R(2,1),N)*eta^4
          - 192*BS(R(3),N)*z3
          + 484/3*BS(R(3),N)*eta
          - 64*BS(R(3),N)*eta*z2
          - 192*BS(R(3),N)*eta*z3
          - 124*BS(R(3),N)*eta^2
          - 64*BS(R(3),N)*eta^2*z2
          - 408*BS(R(3),N)*eta^3
          - 80*BS(R(3),N)*eta^4
          - 608*BS(R(1,1),N)*eta*z3
          - 24*BS(R(1,1),N)*eta^2
          - 608*BS(R(1,1),N)*eta^2*z3
          + 52*BS(R(1,1),N)*eta^3
          + 384*BS(R(1,1),N)*eta^4
          + 128*BS(R(1,1),N)*eta^5
          + 16/3*BS(R(2),N)*z3
          - 430/3*BS(R(2),N)*eta
          + 96*BS(R(2),N)*eta*z2
          + 2320/3*BS(R(2),N)*eta*z3
          + 66*BS(R(2),N)*eta^2
          + 160*BS(R(2),N)*eta^2*z2
          + 704*BS(R(2),N)*eta^2*z3
          - 920*BS(R(2),N)*eta^3
          + 64*BS(R(2),N)*eta^3*z2
          - 3080/3*BS(R(2),N)*eta^4
          - 272*BS(R(2),N)*eta^5
          - 174*BS(R(1),N)*eta
          - 952*BS(R(1),N)*eta*z3
          - 1030/3*BS(R(1),N)*eta^2
          - 320/3*BS(R(1),N)*eta^2*z2
          + 552*BS(R(1),N)*eta^2*z3
          + 6232/3*BS(R(1),N)*eta^3
          - 640/3*BS(R(1),N)*eta^3*z2
          + 624*BS(R(1),N)*eta^3*z3
          - 128/3*BS(R(1),N)*eta^4
          - 64*BS(R(1),N)*eta^4*z2
          - 2932/3*BS(R(1),N)*eta^5
          - 240*BS(R(1),N)*eta^6
          - 40/3*z5
          - 314*eta
          + 88/3*eta*z2
          - 704/5*eta*z2^2
          + 1052*eta*z3
          - 280/3*eta*z5
          + 3478/3*eta^2
          + 1080*eta^2*z2
          - 1664/5*eta^2*z2^2
          + 6436/3*eta^2*z3
          + 80*eta^2*z5
          + 436/3*eta^3
          + 296*eta^3*z2
          - 96*eta^3*z2^2
          - 1840/3*eta^3*z3
          + 4216/3*eta^4
          - 752/3*eta^4*z2
          - 480*eta^4*z3
          + 1096/3*eta^5
          - 48*eta^5*z2
          - 700/3*eta^6
          - 64*eta^7
          )

       + cf*ca^2*[ca-2cf] * (
          + 16*BS(R(2,3,1),N)
          + 16*BS(R(2,3,1),N)*eta
          - 16*BS(R(2,4),N)
          - 16*BS(R(2,4),N)*eta
          - 16*BS(R(3,1,2),N)
          - 16*BS(R(3,1,2),N)*eta
          + 16*BS(R(3,3),N)
          + 16*BS(R(3,3),N)*eta
          + 16*BS(R(4,2),N)
          + 16*BS(R(4,2),N)*eta
          - 16*BS(R(5,1),N)
          - 16*BS(R(5,1),N)*eta
          - 64*BS(R(1,1,2,1),N)*eta
          - 64*BS(R(1,1,2,1),N)*eta^2
          + 320*BS(R(1,1,3),N)*eta
          + 320*BS(R(1,1,3),N)*eta^2
          + 64*BS(R(1,2,1,1),N)*eta
          + 64*BS(R(1,2,1,1),N)*eta^2
          - 64*BS(R(1,2,2),N)*eta
          - 64*BS(R(1,2,2),N)*eta^2
          - 192*BS(R(1,3,1),N)*eta
          - 192*BS(R(1,3,1),N)*eta^2
          - 160*BS(R(1,4),N)*eta
          - 160*BS(R(1,4),N)*eta^2
          + 8/3*BS(R(2,1,2),N)
          + 296/3*BS(R(2,1,2),N)*eta
          + 64*BS(R(2,1,2),N)*eta^2
          + 64*BS(R(2,2,1),N)*eta
          + 64*BS(R(2,2,1),N)*eta^2
          - 224*BS(R(2,3),N)*eta
          - 224*BS(R(2,3),N)*eta^2
          - 8/3*BS(R(3,1,1),N)
          - 680/3*BS(R(3,1,1),N)*eta
          - 192*BS(R(3,1,1),N)*eta^2
          + 128*BS(R(3,2),N)*eta
          + 128*BS(R(3,2),N)*eta^2
          + 256*BS(R(4,1),N)*eta
          + 256*BS(R(4,1),N)*eta^2
          - 104/3*BS(R(1,1,2),N)*eta
          + 376/3*BS(R(1,1,2),N)*eta^2
          + 80*BS(R(1,1,2),N)*eta^3
          - 92/3*BS(R(1,2,1),N)*eta
          + 628/3*BS(R(1,2,1),N)*eta^2
          + 144*BS(R(1,2,1),N)*eta^3
          + 896/3*BS(R(1,3),N)*eta
          - 736/3*BS(R(1,3),N)*eta^2
          - 256*BS(R(1,3),N)*eta^3
          + 268/3*BS(R(2,1,1),N)*eta
          - 356/3*BS(R(2,1,1),N)*eta^2
          - 128*BS(R(2,1,1),N)*eta^3
          - 184/3*BS(R(2,2),N)*eta
          - 280/3*BS(R(2,2),N)*eta^2
          - 48*BS(R(2,2),N)*eta^3
          - 208*BS(R(3,1),N)*eta
          - 128*BS(R(3,1),N)*eta^2
          + 32*BS(R(3,1),N)*eta^3
          - 96*BS(R(4),N)*eta
          + 256*BS(R(4),N)*eta^2
          + 208*BS(R(4),N)*eta^3
          + 448/3*BS(R(1,2),N)*eta
          + 16*BS(R(1,2),N)*eta*z2
          + 1084/3*BS(R(1,2),N)*eta^2
          + 16*BS(R(1,2),N)*eta^2*z2
          + 440/3*BS(R(1,2),N)*eta^3
          + 16*BS(R(1,2),N)*eta^4
          + 48*BS(R(2,1),N)*z3
          + 106/3*BS(R(2,1),N)*eta
          + 48*BS(R(2,1),N)*eta*z3
          + 434/3*BS(R(2,1),N)*eta^2
          + 184*BS(R(2,1),N)*eta^3
          + 32*BS(R(2,1),N)*eta^4
          - 96*BS(R(3),N)*z3
          - 676/3*BS(R(3),N)*eta
          + 64*BS(R(3),N)*eta*z2
          - 96*BS(R(3),N)*eta*z3
          - 3212/3*BS(R(3),N)*eta^2
          + 64*BS(R(3),N)*eta^2*z2
          - 624*BS(R(3),N)*eta^3
          - 112*BS(R(3),N)*eta^4
          - 336*BS(R(1,1),N)*eta*z3
          + 364/9*BS(R(1,1),N)*eta^2
          - 336*BS(R(1,1),N)*eta^2*z3
          + 1130/9*BS(R(1,1),N)*eta^3
          + 664/3*BS(R(1,1),N)*eta^4
          + 64*BS(R(1,1),N)*eta^5
          + 16/3*BS(R(2),N)*z3
          + 1171/3*BS(R(2),N)*eta
          + 64/3*BS(R(2),N)*eta*z2
          + 1360/3*BS(R(2),N)*eta*z3
          + 11795/9*BS(R(2),N)*eta^2
          - 176/3*BS(R(2),N)*eta^2*z2
          + 384*BS(R(2),N)*eta^2*z3
          + 244/9*BS(R(2),N)*eta^3
          - 64*BS(R(2),N)*eta^3*z2
          - 2608/3*BS(R(2),N)*eta^4
          - 256*BS(R(2),N)*eta^5
          - 406/9*BS(R(1),N)*eta
          - 48/5*BS(R(1),N)*eta*z2^2
          - 1436/3*BS(R(1),N)*eta*z3
          - 28438/27*BS(R(1),N)*eta^2
          + 320/3*BS(R(1),N)*eta^2*z2
          - 48/5*BS(R(1),N)*eta^2*z2^2
          - 140/3*BS(R(1),N)*eta^2*z3
          + 5503/27*BS(R(1),N)*eta^3
          - 80/3*BS(R(1),N)*eta^3*z2
          + 88*BS(R(1),N)*eta^3*z3
          - 4010/9*BS(R(1),N)*eta^4
          - 32*BS(R(1),N)*eta^4*z2
          - 2368/3*BS(R(1),N)*eta^5
          - 192*BS(R(1),N)*eta^6
          - 40/3*z5
          + 796/27*eta
          - 16/3*eta*z2
          - 632/5*eta*z2^2
          + 636*eta*z3
          - 96*eta*z3*z2
          - 1960/3*eta*z5
          + 488986/81*eta^2
          - 8392/9*eta^2*z2
          - 264/5*eta^2*z2^2
          + 7384/3*eta^2*z3
          - 96*eta^2*z3*z2
          - 480*eta^2*z5
          + 196394/81*eta^3
          - 5444/9*eta^3*z2
          + 208/5*eta^3*z2^2
          + 232*eta^3*z3
          - 92095/27*eta^4
          + 152*eta^4*z2
          - 128*eta^4*z3
          - 4276/9*eta^5
          + 80*eta^5*z2
          + 2416/3*eta^6
          + 184*eta^7
          )

       + nf*cf*[dd4FF/na] * (
          + 256*BS(R(3),N)*eta
          + 256/3*BS(R(3),N)*eta^2
          + 512/3*BS(R(3),N)*eta^3
          + 128*BS(R(2),N)*eta
          - 640*BS(R(2),N)*eta^2
          - 256*BS(R(2),N)*eta^3
          - 7552/3*eta
          - 512*eta*z3
          + 7936/3*eta^2
          - 512/3*eta^2*z3
          - 1024/3*eta^3*z3
          )

       + nf*cf*[ca-2cf]^2 * (
          + 32*BS(R(1,1,2),N)*eta
          + 32*BS(R(1,1,2),N)*eta^2
          - 16*BS(R(1,2,1),N)*eta
          - 16*BS(R(1,2,1),N)*eta^2
          - 16*BS(R(2,1,1),N)*eta
          - 16*BS(R(2,1,1),N)*eta^2
          - 64/3*BS(R(2,2),N)*eta
          - 64/3*BS(R(2,2),N)*eta^2
          + 16*BS(R(3,1),N)*eta
          + 16*BS(R(3,1),N)*eta^2
          - 88*BS(R(1,2),N)*eta
          - 448/3*BS(R(1,2),N)*eta^2
          - 64/3*BS(R(1,2),N)*eta^3
          + 8/3*BS(R(2,1),N)*eta
          + 16/3*BS(R(2,1),N)*eta^2
          + 16/3*BS(R(2,1),N)*eta^3
          - 16/3*BS(R(3),N)*eta
          + 80*BS(R(1,1),N)*eta^3
          + 32*BS(R(1,1),N)*eta^4
          + 8*BS(R(2),N)*eta
          - 8/3*BS(R(2),N)*eta^2
          - 16/3*BS(R(2),N)*eta^4
          + 12*BS(R(1),N)*eta
          + 112*BS(R(1),N)*eta*z3
          - 12*BS(R(1),N)*eta^2
          + 128/3*BS(R(1),N)*eta^2*z2
          + 112*BS(R(1),N)*eta^2*z3
          - 892/3*BS(R(1),N)*eta^3
          + 64/3*BS(R(1),N)*eta^3*z2
          - 448/3*BS(R(1),N)*eta^4
          - 32/3*BS(R(1),N)*eta^5
          + 16*eta
          - 16/3*eta*z2
          + 128/5*eta*z2^2
          - 176*eta*z3
          + 80/3*eta^2
          - 176*eta^2*z2
          + 128/5*eta^2*z2^2
          - 1168/3*eta^2*z3
          + 60*eta^3
          - 64*eta^3*z2
          - 96*eta^3*z3
          - 724/3*eta^4
          + 32/3*eta^4*z2
          - 304/3*eta^5
          - 32/3*eta^6
          )

       + nf*cf*ca*[ca-2cf] * (
          + 32/3*BS(R(1,1,2),N)*eta
          + 32/3*BS(R(1,1,2),N)*eta^2
          - 16/3*BS(R(1,2,1),N)*eta
          - 16/3*BS(R(1,2,1),N)*eta^2
          - 32/3*BS(R(1,3),N)*eta
          - 32/3*BS(R(1,3),N)*eta^2
          - 16/3*BS(R(2,1,1),N)*eta
          - 16/3*BS(R(2,1,1),N)*eta^2
          - 32/3*BS(R(2,2),N)*eta
          - 32/3*BS(R(2,2),N)*eta^2
          + 16*BS(R(3,1),N)*eta
          + 16*BS(R(3,1),N)*eta^2
          - 40/3*BS(R(1,2),N)*eta
          - 16/3*BS(R(1,2),N)*eta^2
          + 32/3*BS(R(1,2),N)*eta^3
          - 40/3*BS(R(2,1),N)*eta
          - 128/3*BS(R(2,1),N)*eta^2
          - 16*BS(R(2,1),N)*eta^3
          + 160/3*BS(R(3),N)*eta
          + 224/3*BS(R(3),N)*eta^2
          - 320/9*BS(R(1,1),N)*eta^2
          + 80/9*BS(R(1,1),N)*eta^3
          + 32/3*BS(R(1,1),N)*eta^4
          - 176/3*BS(R(2),N)*eta
          - 64/3*BS(R(2),N)*eta*z2
          - 1648/9*BS(R(2),N)*eta^2
          - 64/3*BS(R(2),N)*eta^2*z2
          - 1328/9*BS(R(2),N)*eta^3
          - 80/3*BS(R(2),N)*eta^4
          + 116/9*BS(R(1),N)*eta
          + 176/3*BS(R(1),N)*eta*z3
          + 11396/27*BS(R(1),N)*eta^2
          - 128/3*BS(R(1),N)*eta^2*z2
          + 176/3*BS(R(1),N)*eta^2*z3
          + 3964/27*BS(R(1),N)*eta^3
          - 64/3*BS(R(1),N)*eta^3*z2
          - 944/9*BS(R(1),N)*eta^4
          - 80/3*BS(R(1),N)*eta^5
          - 2624/27*eta
          + 16/3*eta*z2
          + 128/5*eta*z2^2
          - 96*eta*z3
          - 132536/81*eta^2
          + 560/9*eta^2*z2
          + 128/5*eta^2*z2^2
          - 1024/3*eta^2*z3
          - 101164/81*eta^3
          + 1024/9*eta^3*z2
          - 256/3*eta^3*z3
          + 9524/27*eta^4
          + 32*eta^4*z2
          + 2336/9*eta^5
          + 80/3*eta^6
          )

       + nf^2*cf*[ca-2cf] * (
          + 64/9*BS(R(1,1),N)*eta^2
          + 32/9*BS(R(1,1),N)*eta^3
          - 64/9*BS(R(2),N)*eta^2
          - 32/9*BS(R(2),N)*eta^3
          - 16/9*BS(R(1),N)*eta
          - 976/27*BS(R(1),N)*eta^2
          - 800/27*BS(R(1),N)*eta^3
          - 32/9*BS(R(1),N)*eta^4
          + 208/27*eta
          + 4864/81*eta^2
          + 128/9*eta^2*z2
          + 7856/81*eta^3
          + 64/9*eta^3*z2
          + 896/27*eta^4
          + 32/9*eta^5
          );

*  The universal odd-N splitting functions correspoding to P_ns^s

 L PnsU2s =

       + nf*[dabc^2/nc] * (
          - 128/3*BS(R(1,2),N)*nu
          + 96*BS(R(1,2),N)*eta
          + 64*BS(R(1,2),N)*eta^2
          + 16*BS(R(2,1),N)*eta
          + 32*BS(R(2,1),N)*eta^2
          - 128/3*BS(R(3),N)*nu
          + 64*BS(R(3),N)*eta
          + 256/3*BS(R(2),N)*nu
          - 288*BS(R(2),N)*eta
          - 224*BS(R(2),N)*eta^2
          - 64*BS(R(2),N)*eta^3
          + 256/3*BS(R(1),N)*nu
          - 208*BS(R(1),N)*eta
          - 448*BS(R(1),N)*eta^2
          - 368*BS(R(1),N)*eta^3
          - 96*BS(R(1),N)*eta^4
          - 512/3*nu
          + 512*eta
          + 960*eta^2
          + 1472*eta^3
          + 704*eta^4
          + 128*eta^5
          );

 L PnsU3s =

       + nf*ca*[dabc^2/nc] * (
          + 32/3*BS(R(2,1,2),N)
          - 32/3*BS(R(3,1,1),N)
          + 64/3*BS(R(2),N)*z3
          - 160/3*z5
          + 256/3*BS(R(1,1,2,1),N)*nu
          - 112*BS(R(1,1,2,1),N)*eta
          + 32*BS(R(1,1,2,1),N)*eta^2
          - 1024/3*BS(R(1,1,3),N)*nu
          + 704*BS(R(1,1,3),N)*eta
          + 384*BS(R(1,1,3),N)*eta^2
          - 256/3*BS(R(1,2,1,1),N)*nu
          + 176*BS(R(1,2,1,1),N)*eta
          + 96*BS(R(1,2,1,1),N)*eta^2
          + 512/3*BS(R(1,2,2),N)*nu
          - 448*BS(R(1,2,2),N)*eta
          - 384*BS(R(1,2,2),N)*eta^2
          + 1024/3*BS(R(1,3,1),N)*nu
          - 512*BS(R(1,3,1),N)*eta
          - 512/3*BS(R(1,4),N)*nu
          + 256*BS(R(1,4),N)*eta
          - 64*BS(R(2,1,1,1),N)*eta
          - 128*BS(R(2,1,1,1),N)*eta^2
          + 256*BS(R(2,1,2),N)*nu
          - 2368/3*BS(R(2,1,2),N)*eta
          - 512*BS(R(2,1,2),N)*eta^2
          - 256*BS(R(2,2,1),N)*nu
          + 512*BS(R(2,2,1),N)*eta
          + 256*BS(R(2,2,1),N)*eta^2
          + 1024/3*BS(R(2,3),N)*nu
          - 704*BS(R(2,3),N)*eta
          - 384*BS(R(2,3),N)*eta^2
          - 512/3*BS(R(3,1,1),N)*nu
          + 1600/3*BS(R(3,1,1),N)*eta
          + 256*BS(R(3,1,1),N)*eta^2
          + 256/3*BS(R(3,2),N)*nu
          - 128*BS(R(3,2),N)*eta
          - 256*BS(R(4,1),N)*nu
          + 576*BS(R(4,1),N)*eta
          + 384*BS(R(4,1),N)*eta^2
          + 512/9*BS(R(1,1,2),N)*nu
          + 512/3*BS(R(1,1,2),N)*nu^2
          + 192*BS(R(1,1,2),N)*eta
          - 1024/3*BS(R(1,1,2),N)*eta^2
          - 2944/9*BS(R(1,2,1),N)*nu
          + 2464/3*BS(R(1,2,1),N)*eta
          + 16/3*BS(R(1,2,1),N)*eta^2
          - 288*BS(R(1,2,1),N)*eta^3
          + 6656/9*BS(R(1,3),N)*nu
          + 512/3*BS(R(1,3),N)*nu^2
          - 5600/3*BS(R(1,3),N)*eta
          - 4928/3*BS(R(1,3),N)*eta^2
          - 256*BS(R(1,3),N)*eta^3
          + 128/9*BS(R(2,1,1),N)*nu
          - 176*BS(R(2,1,1),N)*eta
          + 272/3*BS(R(2,1,1),N)*eta^2
          + 160*BS(R(2,1,1),N)*eta^3
          - 3584/9*BS(R(2,2),N)*nu
          - 512/3*BS(R(2,2),N)*nu^2
          + 2144/3*BS(R(2,2),N)*eta
          + 2816/3*BS(R(2,2),N)*eta^2
          + 192*BS(R(2,2),N)*eta^3
          - 8960/9*BS(R(3,1),N)*nu
          + 7552/3*BS(R(3,1),N)*eta
          + 1984*BS(R(3,1),N)*eta^2
          + 448*BS(R(3,1),N)*eta^3
          + 3584/9*BS(R(4),N)*nu
          + 512/3*BS(R(4),N)*nu^2
          - 2176/3*BS(R(4),N)*eta
          - 256*BS(R(4),N)*eta^2
          - 512/9*BS(R(1,2),N)*nu
          - 4480/9*BS(R(1,2),N)*nu^2
          - 2176/3*BS(R(1,2),N)*eta
          - 6272/3*BS(R(1,2),N)*eta^2
          - 9280/3*BS(R(1,2),N)*eta^3
          - 896*BS(R(1,2),N)*eta^4
          + 2816/9*BS(R(2,1),N)*nu
          - 832*BS(R(2,1),N)*eta
          + 544/3*BS(R(2,1),N)*eta^2
          + 2144/3*BS(R(2,1),N)*eta^3
          + 384*BS(R(2,1),N)*eta^4
          - 8192/9*BS(R(3),N)*nu
          - 4480/9*BS(R(3),N)*nu^2
          + 3520/3*BS(R(3),N)*eta
          + 384*BS(R(3),N)*eta^2
          - 2048/3*BS(R(3),N)*eta^3
          - 448*BS(R(3),N)*eta^4
          + 2048/9*BS(R(1,1),N)*nu
          - 1024/3*BS(R(1,1),N)*nu^2
          - 3968/3*BS(R(1,1),N)*eta
          + 3760/3*BS(R(1,1),N)*eta^2
          + 8096/3*BS(R(1,1),N)*eta^3
          + 1344*BS(R(1,1),N)*eta^4
          + 128*BS(R(1,1),N)*eta^5
          + 1024/3*BS(R(1,1),N)*z3*nu
          - 960*BS(R(1,1),N)*z3*eta
          - 896*BS(R(1,1),N)*z3*eta^2
          + 8960/9*BS(R(2),N)*nu
          + 5888/9*BS(R(2),N)*nu^2
          - 10544/3*BS(R(2),N)*eta
          - 9472/3*BS(R(2),N)*eta^2
          + 5120/3*BS(R(2),N)*eta^3
          + 2880*BS(R(2),N)*eta^4
          + 768*BS(R(2),N)*eta^5
          + 2816/9*BS(R(2),N)*z2*nu
          - 1408/3*BS(R(2),N)*z2*eta
          - 512/3*BS(R(2),N)*z3*eta
          + 256*BS(R(2),N)*z3*eta^2
          - 6400/9*BS(R(1),N)*nu
          + 8960/9*BS(R(1),N)*nu^2
          + 11272/3*BS(R(1),N)*eta
          - 1984*BS(R(1),N)*eta^2
          - 12160/3*BS(R(1),N)*eta^3
          + 3696*BS(R(1),N)*eta^4
          + 13184/3*BS(R(1),N)*eta^5
          + 960*BS(R(1),N)*eta^6
          - 640/3*BS(R(1),N)*z3*nu
          + 1184*BS(R(1),N)*z3*eta
          + 2816*BS(R(1),N)*z3*eta^2
          + 1664*BS(R(1),N)*z3*eta^3
          + 11776/9*nu
          - 11776/9*nu^2
          - 11776/3*eta
          + 704/3*eta^2
          + 14848*eta^3
          - 28352/3*eta^4
          - 80896/3*eta^5
          - 14464*eta^6
          - 2304*eta^7
          - 5632/9*z2*nu
          + 4576/3*z2*eta
          + 9856/3*z2*eta^2
          + 8096/3*z2*eta^3
          + 704*z2*eta^4
          - 2816/15*z2^2*eta
          - 5632/15*z2^2*eta^2
          - 256*z3*nu
          + 1760/3*z3*eta
          - 1120*z3*eta^2
          - 14528/3*z3*eta^3
          - 2048*z3*eta^4
          + 1280/3*z5*eta
          - 640*z5*eta^2
          )

       + nf*cf*[dabc^2/nc] * (
          - 256/3*BS(R(1,1,2,1),N)*nu
          + 64*BS(R(1,1,2,1),N)*eta
          - 128*BS(R(1,1,2,1),N)*eta^2
          + 512/3*BS(R(1,1,3),N)*nu
          - 256*BS(R(1,1,3),N)*eta
          + 256/3*BS(R(1,2,1,1),N)*nu
          - 128*BS(R(1,2,1,1),N)*eta
          + 512/3*BS(R(1,2,2),N)*nu
          - 256*BS(R(1,2,2),N)*eta
          - 2048/3*BS(R(1,3,1),N)*nu
          + 1024*BS(R(1,3,1),N)*eta
          + 64*BS(R(2,1,1,1),N)*eta
          + 128*BS(R(2,1,1,1),N)*eta^2
          - 512/3*BS(R(2,1,2),N)*nu
          + 512*BS(R(2,1,2),N)*eta
          + 512*BS(R(2,1,2),N)*eta^2
          + 512*BS(R(2,2,1),N)*nu
          - 1024*BS(R(2,2,1),N)*eta
          - 512*BS(R(2,2,1),N)*eta^2
          - 512/3*BS(R(1,1,2),N)*nu^2
          - 448*BS(R(1,1,2),N)*eta
          + 256*BS(R(1,1,2),N)*eta^2
          + 512/3*BS(R(1,2,1),N)*nu
          - 384*BS(R(1,2,1),N)*eta
          + 544*BS(R(1,2,1),N)*eta^2
          + 384*BS(R(1,2,1),N)*eta^3
          - 1024/3*BS(R(1,3),N)*nu
          - 512/3*BS(R(1,3),N)*nu^2
          + 480*BS(R(1,3),N)*eta
          + 384*BS(R(1,3),N)*eta^2
          - 512/3*BS(R(2,1,1),N)*nu
          + 480*BS(R(2,1,1),N)*eta
          - 96*BS(R(2,1,1),N)*eta^2
          - 256*BS(R(2,1,1),N)*eta^3
          - 1024/3*BS(R(2,2),N)*nu
          + 512/3*BS(R(2,2),N)*nu^2
          + 1824*BS(R(2,2),N)*eta
          + 1408*BS(R(2,2),N)*eta^2
          + 512*BS(R(2,2),N)*eta^3
          + 4096/3*BS(R(3,1),N)*nu
          - 3584*BS(R(3,1),N)*eta
          - 2304*BS(R(3,1),N)*eta^2
          - 512*BS(R(3,1),N)*eta^3
          - 512/3*BS(R(4),N)*nu^2
          - 384*BS(R(4),N)*eta
          - 640*BS(R(4),N)*eta^2
          - 256*BS(R(4),N)*eta^3
          - 1408/3*BS(R(1,2),N)*nu
          + 1024/3*BS(R(1,2),N)*nu^2
          + 1728*BS(R(1,2),N)*eta
          + 992*BS(R(1,2),N)*eta^2
          - 128*BS(R(1,2),N)*eta^3
          + 1024/3*BS(R(1,2),N)*z2*nu
          - 640*BS(R(1,2),N)*z2*eta
          - 256*BS(R(1,2),N)*z2*eta^2
          - 512/3*BS(R(2,1),N)*nu
          + 544*BS(R(2,1),N)*eta
          - 144*BS(R(2,1),N)*eta^2
          - 896*BS(R(2,1),N)*eta^3
          - 320*BS(R(2,1),N)*eta^4
          - 64*BS(R(2,1),N)*z2*eta
          - 128*BS(R(2,1),N)*z2*eta^2
          - 128*BS(R(3),N)*nu
          + 1024/3*BS(R(3),N)*nu^2
          + 544*BS(R(3),N)*eta
          - 224*BS(R(3),N)*eta^2
          - 256*BS(R(3),N)*eta^3
          + 1024/3*BS(R(3),N)*z2*nu
          - 512*BS(R(3),N)*z2*eta
          - 2048/3*BS(R(1,1),N)*nu
          + 1024/3*BS(R(1,1),N)*nu^2
          + 3104*BS(R(1,1),N)*eta
          + 1280*BS(R(1,1),N)*eta^2
          + 480*BS(R(1,1),N)*eta^3
          + 192*BS(R(1,1),N)*eta^4
          + 128*BS(R(1,1),N)*eta^5
          - 512*BS(R(1,1),N)*z3*nu
          + 1408*BS(R(1,1),N)*z3*eta
          + 1280*BS(R(1,1),N)*z3*eta^2
          - 256/3*BS(R(2),N)*nu
          - 1024/3*BS(R(2),N)*nu^2
          - 128*BS(R(2),N)*eta
          + 2080*BS(R(2),N)*eta^2
          + 2368*BS(R(2),N)*eta^3
          + 640*BS(R(2),N)*eta^4
          - 2048/3*BS(R(2),N)*z2*nu
          + 1792*BS(R(2),N)*z2*eta
          + 1152*BS(R(2),N)*z2*eta^2
          + 256*BS(R(2),N)*z2*eta^3
          + 6400/3*BS(R(1),N)*nu
          - 2048/3*BS(R(1),N)*nu^2
          - 7360*BS(R(1),N)*eta
          - 7952*BS(R(1),N)*eta^2
          - 3360*BS(R(1),N)*eta^3
          + 1616*BS(R(1),N)*eta^4
          + 1920*BS(R(1),N)*eta^5
          + 320*BS(R(1),N)*eta^6
          - 2048/3*BS(R(1),N)*z2*nu
          + 1664*BS(R(1),N)*z2*eta
          + 3584*BS(R(1),N)*z2*eta^2
          + 2944*BS(R(1),N)*z2*eta^3
          + 768*BS(R(1),N)*z2*eta^4
          - 512/5*BS(R(1),N)*z2^2*eta
          - 1024/5*BS(R(1),N)*z2^2*eta^2
          + 1024*BS(R(1),N)*z3*nu
          - 3296*BS(R(1),N)*z3*eta
          - 4928*BS(R(1),N)*z3*eta^2
          - 2304*BS(R(1),N)*z3*eta^3
          - 2560*nu
          + 2048/3*nu^2
          + 7680*eta
          + 11648*eta^2
          + 8576*eta^3
          + 1856*eta^4
          - 640*eta^5
          - 256*eta^6
          + 4096/3*z2*nu
          - 3808*z2*eta
          - 7360*z2*eta^2
          - 9888*z2*eta^3
          - 4864*z2*eta^4
          - 896*z2*eta^5
          + 768/5*z2^2*eta
          + 2048/5*z2^2*eta^2
          + 1024/5*z2^2*eta^3
          - 1024*z3*nu
          + 3552*z3*eta
          + 6752*z3*eta^2
          + 5760*z3*eta^3
          + 1664*z3*eta^4
          )

       + nf^2*[dabc^2/nc] * (
          - 512/9*BS(R(1,1,2),N)*nu
          + 128*BS(R(1,1,2),N)*eta
          + 256/3*BS(R(1,1,2),N)*eta^2
          + 256/9*BS(R(1,2,1),N)*nu
          - 160/3*BS(R(1,2,1),N)*eta
          - 64/3*BS(R(1,2,1),N)*eta^2
          - 512/9*BS(R(1,3),N)*nu
          + 320/3*BS(R(1,3),N)*eta
          + 128/3*BS(R(1,3),N)*eta^2
          + 256/9*BS(R(2,1,1),N)*nu
          - 64*BS(R(2,1,1),N)*eta
          - 128/3*BS(R(2,1,1),N)*eta^2
          + 512/9*BS(R(2,2),N)*nu
          - 320/3*BS(R(2,2),N)*eta
          - 128/3*BS(R(2,2),N)*eta^2
          + 512/9*BS(R(3,1),N)*nu
          - 256/3*BS(R(3,1),N)*eta
          - 512/9*BS(R(4),N)*nu
          + 256/3*BS(R(4),N)*eta
          + 2048/9*BS(R(1,2),N)*nu
          + 256/9*BS(R(1,2),N)*nu^2
          - 1664/3*BS(R(1,2),N)*eta
          - 1600/3*BS(R(1,2),N)*eta^2
          - 256/3*BS(R(1,2),N)*eta^3
          - 512/9*BS(R(2,1),N)*nu
          + 160*BS(R(2,1),N)*eta
          - 64/3*BS(R(2,1),N)*eta^2
          + 64/3*BS(R(2,1),N)*eta^3
          + 2048/9*BS(R(3),N)*nu
          + 256/9*BS(R(3),N)*nu^2
          - 1472/3*BS(R(3),N)*eta
          - 192*BS(R(3),N)*eta^2
          - 128/3*BS(R(3),N)*eta^3
          + 1024/9*BS(R(1,1),N)*nu
          - 832/3*BS(R(1,1),N)*eta
          - 1792/3*BS(R(1,1),N)*eta^2
          - 1472/3*BS(R(1,1),N)*eta^3
          - 128*BS(R(1,1),N)*eta^4
          - 3584/9*BS(R(2),N)*nu
          - 512/9*BS(R(2),N)*nu^2
          + 3808/3*BS(R(2),N)*eta
          + 4928/3*BS(R(2),N)*eta^2
          + 2560/3*BS(R(2),N)*eta^3
          + 128*BS(R(2),N)*eta^4
          - 512/9*BS(R(2),N)*z2*nu
          + 256/3*BS(R(2),N)*z2*eta
          - 3584/9*BS(R(1),N)*nu
          - 512/9*BS(R(1),N)*nu^2
          + 2960/3*BS(R(1),N)*eta
          + 7904/3*BS(R(1),N)*eta^2
          + 9856/3*BS(R(1),N)*eta^3
          + 1504*BS(R(1),N)*eta^4
          + 640/3*BS(R(1),N)*eta^5
          - 256/3*BS(R(1),N)*z3*nu
          + 192*BS(R(1),N)*z3*eta
          + 128*BS(R(1),N)*z3*eta^2
          + 5120/9*nu
          + 1024/9*nu^2
          - 5120/3*eta
          - 3968*eta^2
          - 8704*eta^3
          - 19840/3*eta^4
          - 6656/3*eta^5
          - 256*eta^6
          + 1024/9*z2*nu
          - 832/3*z2*eta
          - 1792/3*z2*eta^2
          - 1472/3*z2*eta^3
          - 128*z2*eta^4
          + 512/15*z2^2*eta
          + 1024/15*z2^2*eta^2
          + 512/3*z3*nu
          - 576*z3*eta
          - 448*z3*eta^2
          - 128*z3*eta^3
          );

* ---------------------------------------------------------------------------


==> anc/Pxto1cffs.h <==

* ---------------------------------------------------------------------------
*
*   The large-x coefficients of the qq,gg splitting functions as given in 
*   in eqs. (4.2) and (5.3) -- (5.6) of
*
*       S. Moch and A. Vogt, arXiv:2605.03889, JHEP 09 (2026) 227
*
*   together with the four-loop coefficient (4.1) of the eikonal anomalous
*   dimension f_{4,q/g} and all lower orders for these quantities
*
*   The group invariants are defined as in table 1 of arxiv:1703.08532,
*   except for nc instead of nc in two denominators, tf=1/2 is inserted.
*   z`i' denotes the values of Riemann's zeta-function.
*   The expansion parameter is a_s = alpha_s/(4 pi).
*
* ---------------------------------------------------------------------------


*   For completeness: the q and g cusp anomalous dimensions to four loops.
*   The quark and gluon cases are related by (generalized) Casimir scaling.
*   The coefficients to three loops were given in (3.11) of hep-ph/0403192.
*   The four-loop contributions were completed in 
*
*     J.M. Henn,  G.P. Korchemsky,  and B. Mistlberger,  arXiv:1911.10174
*     A. von Manteuffel, E. Panzer, and R.M. Schabinger, arXiv:2002.04617

 L A1q =

       + cf * (
          + 4
          );

 L A2q =

       + cf*ca * (
          + 268/9
          - 8*z2
          )
       + nf*cf * (
          - 40/9
          );

 L A3q =

       + cf*ca^2 * (
          + 490/3
          - 1072/9*z2
          + 88/3*z3
          + 88*z4
          )

       + nf*cf*ca * (
          - 836/27
          + 160/9*z2
          - 112/3*z3
          )
       + nf*cf^2 * (
          - 110/3
          + 32*z3
          )

       + nf^2*cf * (
          - 16/27
          );

 L A4q =

       + [d4FF/nc] * (
          - 128*z2
          + 128/3*z3
          + 3520/3*z5
          - 384*z3^2
          - 992*z6
          )
       + cf*ca^3 * (
          + 84278/81
          - 88400/81*z2
          + 20944/27*z3
          + 1804*z4
          - 352/3*z3*z2
          - 3608/9*z5
          - 16*z3^2
          - 2504/3*z6
          )

       + nf*[d4FF/nc] * (
          + 256*z2
          - 256/3*z3
          - 1280/3*z5
          )
       + nf*cf*ca^2 * (
          - 24137/81
          + 20320/81*z2
          - 23104/27*z3
          - 176/3*z4
          + 448/3*z3*z2
          + 2096/9*z5
          )
       + nf*cf^2*ca * (
          - 34066/81
          + 440/3*z2
          + 3712/9*z3
          - 176*z4
          - 128*z3*z2
          + 160*z5
          )
       + nf*cf^3 * (
          + 572/9
          + 592/3*z3
          - 320*z5
          )

       + nf^2*cf*ca * (
          + 923/81
          - 608/81*z2
          + 2240/27*z3
          - 112/3*z4
          )
       + nf^2*cf^2 * (
          + 2392/81
          - 640/9*z3
          + 32*z4
          )
       + nf^3*cf * (
          - 32/81
          + 64/27*z3
          );

 L A1g =

       + ca * (
          + 4
          );

 L A2g =

       + ca^2 * (
          + 268/9
          - 8*z2
          )
       + nf*ca * (
          - 40/9
          );

 L A3g =

       + ca^3 * (
          + 490/3
          - 1072/9*z2
          + 88/3*z3
          + 88*z4
          )

       + nf*ca^2 * (
          - 836/27
          + 160/9*z2
          - 112/3*z3
          )
       + nf*cf*ca * (
          - 110/3
          + 32*z3
          )

       + nf^2*ca * (
          - 16/27
          );

 L A4g =

       + [d4AA/na] * (
          - 128*z2
          + 128/3*z3
          + 3520/3*z5
          - 384*z3^2
          - 992*z6
          )
       + ca^4 * (
          + 84278/81
          - 88400/81*z2
          + 20944/27*z3
          + 1804*z4
          - 352/3*z3*z2
          - 3608/9*z5
          - 16*z3^2
          - 2504/3*z6
          )

       + nf*[d4FF/na] * (
          + 256*z2
          - 256/3*z3
          - 1280/3*z5
          )
       + nf*ca^3 * (
          - 24137/81
          + 20320/81*z2
          - 23104/27*z3
          - 176/3*z4
          + 448/3*z3*z2
          + 2096/9*z5
          )
       + nf*cf*ca^2 * (
          - 34066/81
          + 440/3*z2
          + 3712/9*z3
          - 176*z4
          - 128*z3*z2
          + 160*z5
          )
       + nf*cf^2*ca * (
          + 572/9
          + 592/3*z3
          - 320*z5
          )

       + nf^2*ca^2 * (
          + 923/81
          - 608/81*z2
          + 2240/27*z3
          - 112/3*z4
          )
       + nf^2*cf*ca * (
          + 2392/81
          - 640/9*z3
          + 32*z4
          )
       + nf^3*ca * (
          - 32/81
          + 64/27*z3
          );


*   The coefficients B_{n,q/g} of the `virtual' anomalous dimensions, i.e,
*   the coefficients of delta(1-x) in the n-loop qq/gg splitting functions
*   Up to B_3 these were included in hep-ph:0403192 and hep-ph:0404111.

*   B_{4,q} hase been updated from arXiv:2505.09381 by including the one
*   missing exact nf^0 coefficient in the 4-loop non-singlet splitting 
*   functions determined in arXiv:2604.09534. It agrees with their eq. (13)

 L B1q =

       + cf * (
          + 3
          );

 L B2q =

       + cf*ca * (
          + 17/6
          + 44/3*z2
          - 12*z3
          )
       + cf^2 * (
          + 3/2
          - 12*z2
          + 24*z3
          )

       + nf*cf * (
          - 1/3
          - 8/3*z2
          );

 L B3q =

       + cf*ca^2 * (
          - 1657/36
          + 4496/27*z2
          - 1552/9*z3
          - 5*z4
          + 40*z5
          )
       + cf^2*ca * (
          + 151/4
          - 410/3*z2
          + 844/3*z3
          - 494/3*z4
          + 16*z3*z2
          + 120*z5
          )
       + cf^3 * (
          + 29/2
          + 18*z2
          + 68*z3
          + 144*z4
          - 32*z3*z2
          - 240*z5
          )

       + nf*cf*ca * (
          + 20
          - 1336/27*z2
          + 200/9*z3
          + 2*z4
          )
       + nf*cf^2 * (
          - 23
          + 20/3*z2
          - 136/3*z3
          + 116/3*z4
          )
       + nf^2*cf * (
          - 17/9
          + 80/27*z2
          - 16/9*z3
          );

 L B4q =

       + [d4FA/nc] * (
          + 96
          - 944/3*z2
          - 1232/3*z3
          + 32/3*z4
          - 896*z3*z2
          - 400*z5
          - 704*z3^2
          - 1562/9*z6
          - 64*z4*z3
          + 320*z5*z2
          + 2800*z7
          )
       + cf*ca^3 * (
          - 373793/648
          + 13864/9*z2
          - 152284/81*z3
          - 11206/27*z4
          + 584/3*z3*z2
          + 11522/9*z5
          + 1672/3*z3^2
          + 73333/108*z6
          + 32/3*z4*z3
          + 1472/3*z5*z2
          - 8960/3*z7
          )
       + cf^2*ca^2 * (
          + 29639/36
          - 46771/27*z2
          + 129662/27*z3
          - 60850/27*z4
          + 2096/9*z3*z2
          + 5354/9*z5
          - 7102/3*z3^2
          - 5497/2*z6
          - 32*z4*z3
          - 2104*z5*z2
          + 8610*z7
          )
       + cf^3*ca * (
          - 2085/4
          + 1167*z2
          - 3260*z3
          + 2167*z4
          - 1988/3*z3*z2
          - 976*z5
          + 3220*z3^2
          + 79297/18*z6
          + 128*z4*z3
          + 2064*z5*z2
          - 10920*z7
          )
       + cf^4 * (
          + 4873/24
          - 450*z2
          + 2004*z3
          - 342*z4
          - 120*z3*z2
          - 2520*z5
          - 1152*z3^2
          - 2111*z6
          + 64*z4*z3
          - 384*z5*z2
          + 5880*z7
          )

       + nf*[d4FF/nc] * (
          - 192
          + 1888/3*z2
          - 992/3*z3
          - 352/3*z4
          + 64*z3*z2
          - 1120*z5
          + 256*z3^2
          + 1792/9*z6
          )
       + nf*cf*ca^2 * (
          + 20027/108
          - 41092/81*z2
          + 9554/27*z3
          + 1234/9*z4
          - 580/3*z3*z2
          + 1130/9*z5
          + 416/3*z3^2
          - 3913/27*z6
          )
       + nf*cf^2*ca * (
          - 7751/54
          - 3892/27*z2
          - 15400/27*z3
          + 27854/27*z4
          + 2672/9*z3*z2
          - 7432/9*z5
          - 1232/3*z3^2
          + 351*z6
          )
       + nf*cf^3 * (
          + 32
          + 162*z2
          - 308*z3
          - 204*z4
          - 256/3*z3*z2
          + 912*z5
          + 224*z3^2
          - 6434/9*z6
          )

       + nf^2*cf*ca * (
          - 193/54
          + 3170/81*z2
          - 320/9*z3
          - 80/9*z4
          + 80/3*z3*z2
          - 88/9*z5
          )
       + nf^2*cf^2 * (
          - 188/27
          + 1244/27*z2
          + 56/27*z3
          - 2104/27*z4
          - 160/9*z3*z2
          + 368/9*z5
          )
       + nf^3*cf * (
          - 131/81
          + 32/81*z2
          + 304/81*z3
          - 32/27*z4
          );


 L B1g =

       + ca * (
          + 11/3
          )
       + nf * (
          - 2/3
          );

 L B2g =

       + ca^2 * (
          + 32/3
          + 12*z3
          )

       + nf*ca * (
          - 8/3
          )
       + nf*cf * (
          - 2
          );

 L B3g =

       + ca^3 * (
          + 79/2
          + 8/3*z2
          + 536/3*z3
          + 55/3*z4
          - 16*z3*z2
          - 80*z5
          )

       + nf*ca^2 * (
          - 233/18
          - 8/3*z2
          - 80/3*z3
          - 10/3*z4
          )
       + nf*cf*ca * (
          - 241/18
          )
       + nf*cf^2 * (
          + 1
          )

       + nf^2*ca * (
          + 29/18
          )
       + nf^2*cf * (
          + 11/9
          );


 L B4g =

       + [d4AA/na] * (
          + 64/9
          + 80*z2
          - 672*z3
          - 476/3*z4
          - 1168*z3*z2
          - 440/3*z5
          - 704*z3^2
          - 814/9*z6
          - 64*z4*z3
          + 320*z5*z2
          + 2800*z7
          )
       + ca^4 * (
          + 48443/486
          + 2452/27*z2
          + 48550/27*z3
          + 8941/54*z4
          - 3566/9*z3*z2
          - 14467/9*z5
          + 770/3*z3^2
          - 37477/108*z6
          + 512/3*z4*z3
          + 200/3*z5*z2
          + 1750/3*z7
          )

       + nf*[d4FA/na] * (
          + 224/9
          - 160*z2
          + 320/3*z3
          + 664/3*z4
          + 608*z3*z2
          - 4880/3*z5
          + 256*z3^2
          + 296/9*z6
          )
       + nf*ca^3 * (
          - 7
          - 2579/27*z2
          - 12749/27*z3
          - 1601/54*z4
          + 718/9*z3*z2
          + 931/3*z5
          - 836/3*z3^2
          + 1727/54*z6
          )
       + nf*cf*ca^2 * (
          - 22627/486
          + 34/3*z2
          - 2182/9*z3
          + 65/3*z4
          - 8*z3*z2
          - 80*z5
          + 232*z3^2
          + 280/9*z6
          )
       + nf*cf^2*ca * (
          - 1859/27
          + 176/9*z3
          )
       + nf*cf^3 * (
          + 23
          )

       + nf^2*[d4FF/na] * (
          - 704/9
          + 512/3*z3
          )
       + nf^2*ca^2 * (
          + 1352/81
          + 37/27*z2
          + 289/27*z3
          + 200/27*z4
          - 32/9*z3*z2
          - 8/9*z5
          )
       + nf^2*cf*ca * (
          + 3910/243
          + 160/9*z3
          )
       + nf^2*cf^2 * (
          + 338/27
          - 176/9*z3
          )
       + nf^3*ca * (
          + 5/243
          )
       + nf^3*cf * (
          + 154/243
          );


*   The coefficients C_{n,q/g} of the ln(1-x) terms in the large-x 
*   expansion of the n-loop qq/gg splitting functions. These are 
*   products of lower-order coeff's of the cusp anomalous dimensions,
*   and hence related by a `doubled' Casimir scaling.

 L C1q = 0;

 L C2q =

       + cf^2 * (
          + 16
          );

 L C3q =

       + cf^2*ca * (
          + 2144/9
          - 64*z2
          )

       + nf*cf^2 * (
          - 320/9
          );

 L C4q =

       + cf^2*ca^2 * (
          + 177664/81
          - 4288/3*z2
          + 704/3*z3
          + 864*z4
          )

       + nf*cf^2*ca * (
          - 41504/81
          + 640/3*z2
          - 896/3*z3
          )
       + nf*cf^3 * (
          - 880/3
          + 256*z3
          )

       + nf^2*cf^2 * (
          + 1216/81
          );

 L C5q =

       + cf*[d4FA/nc] * (
          - 1024*z2
          + 1024/3*z3
          + 28160/3*z5
          - 3072*z3^2
          - 7936*z6
          )
       + cf^2*ca^3 * (
          + 1462144/81
          - 497824/27*z2
          + 214720/27*z3
          + 73312/3*z4
          - 1408*z3*z2
          - 28864/9*z5
          - 128*z3^2
          - 27424/3*z6
          )

       + nf*cf*[d4FF/nc] * (
          + 2048*z2
          - 2048/3*z3
          - 10240/3*z5
          )
       + nf*cf^2*ca^2 * (
          - 1380184/243
          + 124736/27*z2
          - 83968/9*z3
          - 5888/3*z4
          + 1792*z3*z2
          + 16768/9*z5
          )
       + nf*cf^3*ca * (
          - 449408/81
          + 1760*z2
          + 15616/3*z3
          - 1408*z4
          - 1536*z3*z2
          + 1280*z5
          )
       + nf*cf^4 * (
          + 4576/9
          + 4736/3*z3
          - 2560*z5
          )

       + nf^2*cf^2*ca * (
          + 80456/243
          - 5632/27*z2
          + 8960/9*z3
          - 896/3*z4
          )
       + nf^2*cf^3 * (
          + 45536/81
          - 2560/3*z3
          + 256*z4
          )
       + nf^3*cf^2 * (
          + 512/243
          + 512/27*z3
          );


 L C1g = 0;

 L C2g =

       + ca^2 * (
          + 16
          );

 L C3g =

       + ca^3 * (
          + 2144/9
          - 64*z2
          )

       + nf*ca^2 * (
          - 320/9
          );

 L C4g =

       + ca^4 * (
          + 177664/81
          - 4288/3*z2
          + 704/3*z3
          + 864*z4
          )

       + nf*ca^3 * (
          - 41504/81
          + 640/3*z2
          - 896/3*z3
          )
       + nf*cf*ca^2 * (
          - 880/3
          + 256*z3
          )

       + nf^2*ca^2 * (
          + 1216/81
          );

 L C5g =

       + ca*[d4AA/na] * (
          - 1024*z2
          + 1024/3*z3
          + 28160/3*z5
          - 3072*z3^2
          - 7936*z6
          )
       + ca^5 * (
          + 1462144/81
          - 497824/27*z2
          + 214720/27*z3
          + 73312/3*z4
          - 1408*z3*z2
          - 28864/9*z5
          - 128*z3^2
          - 27424/3*z6
          )

       + nf*ca*[d4FA/na] * (
          + 2048*z2
          - 2048/3*z3
          - 10240/3*z5
          )
       + nf*ca^4 * (
          - 1380184/243
          + 124736/27*z2
          - 83968/9*z3
          - 5888/3*z4
          + 1792*z3*z2
          + 16768/9*z5
          )
       + nf*cf*ca^3 * (
          - 449408/81
          + 1760*z2
          + 15616/3*z3
          - 1408*z4
          - 1536*z3*z2
          + 1280*z5
          )
       + nf*cf^2*ca^2 * (
          + 4576/9
          + 4736/3*z3
          - 2560*z5
          )

       + nf^2*ca^3 * (
          + 80456/243
          - 5632/27*z2
          + 8960/9*z3
          - 896/3*z4
          )
       + nf^2*cf*ca^2 * (
          + 45536/81
          - 2560/3*z3
          + 256*z4
          )
       + nf^3*ca^2 * (
          + 512/243
          + 512/27*z3
          );


*   The coefficients D_{n,q/g} of the (1-x)^0 terms in the large-x
*   expansion of the n-loop qq/gg splitting functions. 

 L D1q = 0;

 L D2q =

       + cf*ca * (
          - 44/3
          )
       + cf^2 * (
          + 12
          )

       + nf*cf * (
          + 8/3
          );

 L D3q =

       + cf*ca^2 * (
          - 4172/27
          + 88/3*z2
          )
       + cf^2*ca * (
          + 302/3
          + 104/3*z2
          - 48*z3
          )
       + cf^3 * (
          + 6
          - 48*z2
          + 96*z3
          )

       + nf*cf*ca * (
          + 1336/27
          - 16/3*z2
          )
       + nf*cf^2 * (
          - 20/3
          - 32/3*z2
          )
       + nf^2*cf * (
          - 80/27
          );

 L D4q =

       + cf*ca^3 * (
          - 1148
          + 14240/27*z2
          - 968/9*z3
          - 968/3*z4
          )
       + cf^2*ca^2 * (
          + 10537/27
          + 19516/27*z2
          - 8632/9*z3
          - 148/3*z4
          + 96*z3*z2
          + 160*z5
          )
       + cf^3*ca * (
          + 587/3
          - 916*z2
          + 1840*z3
          - 1256/3*z4
          - 128*z3*z2
          + 480*z5
          )
       + cf^4 * (
          + 58
          + 72*z2
          + 272*z3
          + 576*z4
          - 128*z3*z2
          - 960*z5
          )

       + nf*cf*ca^2 * (
          + 38626/81
          - 4624/27*z2
          + 1408/9*z3
          + 176/3*z4
          )
       + nf*cf^2*ca * (
          + 5512/27
          - 8168/27*z2
          - 784/9*z3
          + 184/3*z4
          )
       + nf*cf^3 * (
          - 638/3
          + 80*z2
          - 192*z3
          + 464/3*z4
          )

       + nf^2*cf*ca * (
          - 3170/81
          + 320/27*z2
          - 224/9*z3
          )
       + nf^2*cf^2 * (
          - 1244/27
          + 640/27*z2
          + 128/9*z3
          )
       + nf^3*cf * (
          - 32/81
          );

 L D5q =

       + ca*[d4FA/nc] * (
          + 1408/3*z2
          - 1408/9*z3
          - 38720/9*z5
          + 1408*z3^2
          + 10912/3*z6
          )
       + cf*[d4FA/nc] * (
          + 384
          - 4928/3*z2
          - 4544/3*z3
          + 128/3*z4
          - 3584*z3*z2
          + 1920*z5
          - 3968*z3^2
          - 33032/9*z6
          - 256*z4*z3
          + 1280*z5*z2
          + 11200*z7
          )
       + cf*[d4AA/na] * (
          + 320/9
          - 2816/3*z3
          )
       + cf*ca^4 * (
          - 2061022/243
          + 1403284/243*z2
          - 255728/81*z3
          - 7612*z4
          + 3872/9*z3*z2
          + 39688/27*z5
          + 176/3*z3^2
          + 27544/9*z6
          )
       + cf^2*ca^3 * (
          - 15193/162
          + 2496230/243*z2
          - 988604/81*z3
          - 103828/27*z4
          + 32992/9*z3*z2
          + 15328/3*z5
          + 5488/3*z3^2
          + 68599/27*z6
          - 3040/3*z4*z3
          + 4928/3*z5*z2
          - 35840/3*z7
          )
       + cf^3*ca^2 * (
          + 13987/3
          - 40318/3*z2
          + 94652/3*z3
          - 67316/9*z4
          - 12160/3*z3*z2
          + 53576/9*z5
          - 26296/3*z3^2
          - 31610/3*z6
          + 1664*z4*z3
          - 9376*z5*z2
          + 34440*z7
          )
       + cf^4*ca * (
          - 14879/9
          + 5088*z2
          - 99136/9*z3
          + 12596*z4
          - 37328/9*z3*z2
          - 33152/3*z5
          + 12880*z3^2
          + 140450/9*z6
          + 1152*z4*z3
          + 10176*z5*z2
          - 43680*z7
          )
       + cf^5 * (
          + 4873/6
          - 1800*z2
          + 8016*z3
          - 1368*z4
          - 480*z3*z2
          - 10080*z5
          - 4608*z3^2
          - 8444*z6
          + 256*z4*z3
          - 1536*z5*z2
          + 23520*z7
          )

       + nf*[d4FA/nc] * (
          - 256/3*z2
          + 256/9*z3
          + 7040/9*z5
          - 256*z3^2
          - 1984/3*z6
          )
       + nf*ca*[d4FF/nc] * (
          - 2816/3*z2
          + 2816/9*z3
          + 14080/9*z5
          )
       + nf*cf*[d4FF/nc] * (
          - 768
          + 9856/3*z2
          - 4736/3*z3
          - 1408/3*z4
          + 256*z3*z2
          - 5760*z5
          + 1024*z3^2
          + 7168/9*z6
          )
       + nf*cf*[d4FA/na] * (
          - 2048/9
          + 6656/3*z3
          )
       + nf*cf*ca^3 * (
          + 1133243/243
          - 22100/9*z2
          + 330880/81*z3
          + 15400/9*z4
          - 5632/9*z3*z2
          - 30272/27*z5
          - 32/3*z3^2
          - 5008/9*z6
          )
       + nf*cf^2*ca^2 * (
          + 746242/243
          - 47852/9*z2
          - 30728/27*z3
          + 33136/9*z4
          - 7856/9*z3*z2
          + 3928/9*z5
          + 3008/3*z3^2
          - 27496/27*z6
          )
       + nf*cf^3*ca * (
          - 75337/27
          + 6496/9*z2
          - 14144/3*z3
          + 43336/9*z4
          + 21952/9*z3*z2
          - 19648/9*z5
          - 8768/3*z3^2
          + 2588/3*z6
          )
       + nf*cf^4 * (
          + 965/9
          + 1008*z2
          - 15968/9*z3
          - 1456*z4
          - 5248/9*z3*z2
          + 11264/3*z5
          + 1664*z3^2
          - 25736/9*z6
          )

       + nf^2*[d4FF/nc] * (
          + 512/3*z2
          - 512/9*z3
          - 2560/9*z5
          )
       + nf^2*cf*[d4FF/na] * (
          + 2816/9
          - 2048/3*z3
          )
       + nf^2*cf*ca^2 * (
          - 144551/243
          + 21524/81*z2
          - 1024*z3
          + 880/9*z4
          + 896/9*z3*z2
          + 4192/27*z5
          )
       + nf^2*cf^2*ca * (
          - 205823/243
          + 54136/81*z2
          + 4432/9*z3
          - 5120/9*z4
          + 1216/9*z3*z2
          + 608/9*z5
          )
       + nf^2*cf^3 * (
          + 2638/27
          + 2336/9*z2
          + 736/3*z3
          - 3488/9*z4
          - 1408/9*z3*z2
          - 448/9*z5
          )

       + nf^3*cf*ca * (
          + 3086/243
          - 1216/243*z2
          + 3776/81*z3
          - 224/9*z4
          )
       + nf^3*cf^2 * (
          + 5428/243
          - 2432/243*z2
          - 1408/81*z3
          + 448/27*z4
          )
       + nf^4*cf * (
          - 64/243
          + 128/81*z3
          );


 L D1g = 0;

 L D2g = 0;

 L D3g =

       + ca^3 * (
          - 8/3
          + 48*z3
          )

       + nf*ca^2 * (
          + 8/3
          );

 L D4g =

       + ca^4 * (
          - 1984/27
          + 16*z2
          + 1072*z3
          + 220/3*z4
          - 160*z3*z2
          - 320*z5
          )

       + nf*ca^3 * (
          + 2048/27
          - 16*z2
          - 160*z3
          - 40/3*z4
          )
       + nf*cf*ca^2 * (
          - 8
          )

       + nf^2*ca^2 * (
          - 64/27
          );

 L D5g =

       + ca*[d4AA/na] * (
          + 64
          + 320*z2
          - 10880/3*z3
          - 1904/3*z4
          - 4672*z3*z2
          - 1760/3*z5
          - 2816*z3^2
          - 3256/9*z6
          - 256*z4*z3
          + 1280*z5*z2
          + 11200*z7
          )
       + ca^5 * (
          - 327896/243
          + 1888/3*z2
          + 130256/9*z3
          + 9866/9*z4
          - 4920*z3*z2
          - 8812*z5
          + 4136/3*z3^2
          - 44407/27*z6
          + 6176/3*z4*z3
          + 2720/3*z5*z2
          + 7000/3*z7
          )

       + nf*ca*[d4FA/na] * (
          - 128
          - 640*z2
          + 7936/3*z3
          + 2656/3*z4
          + 2432*z3*z2
          - 19520/3*z5
          + 1024*z3^2
          + 1184/9*z6
          )
       + nf*ca^4 * (
          + 13702/9
          - 2012/3*z2
          - 11684/3*z3
          - 562/3*z4
          + 7352/9*z3*z2
          + 14372/9*z5
          - 4688/3*z3^2
          + 4714/27*z6
          )
       + nf*cf*ca^3 * (
          - 2516/9
          + 184/3*z2
          - 3856/3*z3
          + 260/3*z4
          - 32*z3*z2
          - 320*z5
          + 1312*z3^2
          + 1120/9*z6
          )
       + nf*cf^2*ca^2 * (
          + 36
          )

       + nf^2*ca^3 * (
          - 8578/81
          + 28*z2
          + 940/9*z3
          + 400/9*z4
          - 128/9*z3*z2
          - 32/9*z5
          )
       + nf^2*cf*ca^2 * (
          - 196/9
          + 128/3*z3
          )
       + nf^3*ca^2 * (
          - 448/243
          );


*   The expansion coefficients f_{n,q/g} of the maximally non-abelian 
*   eikonal anomalous dimension entering the resummation of the q and g 
*   form factors, see eq. (3.21) of arxiv:1912.12920. The results to 
*   three loops can be found in eq. (3.22) of that paper. 
*
*   f_4 hase been updated from arXiv:2505.09381 by including the missing
*   exact nf^0 coefficient in the 4-loop non-singlet splitting functions
*   determined in arXiv:2604.09534.

 L f1q = 0;

 L f2q =

       + cf*ca * (
          + 808/27
          - 22/3*z2
          - 28*z3
          )
       + nf*cf * (
          - 112/27
          + 4/3*z2
          );

 L f3q =

       + ca^2*cf * (
          + 136781/729
          - 12650/81*z2
          - 1316/3*z3
          + 176*z4
          + 176/3*z3*z2
          + 192*z5
          )

       + nf*cf^2 * (
          - 1711/27
          + 4*z2
          + 304/9*z3
          + 16*z4
          )
       + nf*cf*ca * (
          - 11842/729
          + 2828/81*z2
          + 728/27*z3
          - 48*z4
          )

       + nf^2*cf * (
          - 2080/729
          - 40/27*z2
          + 112/27*z3
          );

 L f4q =

       + [d4FA/nc] * (
          - 96*z2
          - 416/9*z3
          + 16*z4
          + 5360/9*z5
          + 880/3*z3^2
          + 2200/3*z6
          - 240*z4*z3
          + 384*z5*z2
          - 2116*z7
          )
       + ca^3*cf * (
          + 9364079/6561
          - 1183819/729*z2
          - 837520/243*z3
          + 115783/27*z4
          + 11896/9*z3*z2
          + 106034/27*z5
          - 4906/9*z3^2
          - 131197/54*z6
          - 710*z4*z3
          - 432*z5*z2
          - 9671/6*z7
          )

       + nf*[d4FF/nc] * (
          + 256*z2
          + 640/9*z3
          - 32*z4
          - 1600/9*z5
          - 320/3*z3^2
          - 800/3*z6
          )
       + nf*cf^3 * (
          + 21037/108
          - 2*z2
          + 4424/9*z3
          + 74*z4
          - 1600/3*z5
          - 80*z3^2
          - 200*z6
          )
       + nf*ca*cf^2 * (
          - 813475/972
          + 2819/9*z2
          + 68882/81*z3
          - 988/9*z4
          - 160*z3*z2
          + 1448/9*z5
          - 312*z3^2
          + 16*z6
          )
       + nf*ca^2*cf * (
          - 394109/1944
          + 294539/729*z2
          - 31340/243*z3
          - 11050/9*z4
          - 104/9*z3*z2
          - 692/27*z5
          + 4420/9*z3^2
          + 16895/27*z6
          )

       + nf^2*cf^2 * (
          + 16733/486
          - 172/9*z2
          - 4568/81*z3
          + 64/9*z4
          + 32/3*z3*z2
          + 304/9*z5
          )
       + nf^2*ca*cf * (
          + 27875/17496
          - 15481/729*z2
          + 32152/243*z3
          + 388/9*z4
          - 224/9*z3*z2
          - 112*z5
          )
       + nf^3*cf * (
          - 16160/6561
          - 16/81*z2
          - 400/243*z3
          + 128/27*z4
          );


 L f1g = 0;

 L f2g =

       + ca^2 * (
          + 808/27
          - 22/3*z2
          - 28*z3
          )
       + nf*ca * (
          - 112/27
          + 4/3*z2
          );

 L f3g =

       + ca^4 * (
          + 136781/729
          - 12650/81*z2
          - 1316/3*z3
          + 176*z4
          + 176/3*z3*z2
          + 192*z5
          )

       + nf*cf*ca * (
          - 1711/27
          + 4*z2
          + 304/9*z3
          + 16*z4
          )
       + nf*ca^2 * (
          - 11842/729
          + 2828/81*z2
          + 728/27*z3
          - 48*z4
          )

       + nf^2*ca * (
          - 2080/729
          - 40/27*z2
          + 112/27*z3
          );

 L f4g =

       + [d4AA/na] * (
          - 96*z2
          - 416/9*z3
          + 16*z4
          + 5360/9*z5
          + 880/3*z3^2
          + 2200/3*z6
          - 240*z4*z3
          + 384*z5*z2
          - 2116*z7
          )
       + ca^4 * (
          + 9364079/6561
          - 1183819/729*z2
          - 837520/243*z3
          + 115783/27*z4
          + 11896/9*z3*z2
          + 106034/27*z5
          - 4906/9*z3^2
          - 131197/54*z6
          - 710*z4*z3
          - 432*z5*z2
          - 9671/6*z7
          )

       + nf*[d4FA/na] * (
          + 256*z2
          + 640/9*z3
          - 32*z4
          - 1600/9*z5
          - 320/3*z3^2
          - 800/3*z6
          )
       + nf*cf^2*ca * (
          + 21037/108
          - 2*z2
          + 4424/9*z3
          + 74*z4
          - 1600/3*z5
          - 80*z3^2
          - 200*z6
          )
       + nf*cf*ca^2 * (
          - 813475/972
          + 2819/9*z2
          + 68882/81*z3
          - 988/9*z4
          - 160*z3*z2
          + 1448/9*z5
          - 312*z3^2
          + 16*z6
          )
       + nf*ca^3 * (
          - 394109/1944
          + 294539/729*z2
          - 31340/243*z3
          - 11050/9*z4
          - 104/9*z3*z2
          - 692/27*z5
          + 4420/9*z3^2
          + 16895/27*z6
          )

       + nf^2*cf*ca * (
          + 16733/486
          - 172/9*z2
          - 4568/81*z3
          + 64/9*z4
          + 32/3*z3*z2
          + 304/9*z5
          )
       + nf^2*ca^2 * (
          + 27875/17496
          - 15481/729*z2
          + 32152/243*z3
          + 388/9*z4
          - 224/9*z3*z2
          - 112*z5
          )
       + nf^3*ca * (
          - 16160/6561
          - 16/81*z2
          - 400/243*z3
          + 128/27*z4
          );

* ---------------------------------------------------------------------------


==> anc/SGEcoeffs.h <==

* ---------------------------------------------------------------------------
*
*   The threshold resummation coefficients B_{4,DIS} and D_{4,DY/H}
*   as given in eqs. (4.7) and (4.8) of
*
*       S. Moch and A. Vogt, arXiv:2605.03889, JHEP 09 (2026) 227
*
*   together with the corresponding lower-order coefficients.
*
*   The group invariants are defined as in table 1 of arxiv:1703.08532,
*   except for nc instead of nr in two denominators, tf=1/2 is inserted.
*   z`i' denotes the values of Riemann's zeta-function.
*   The expansion parameter is a_s = alpha_s/(4 pi).
*
* ---------------------------------------------------------------------------


*   The coefficients B_{n,DIS} of the quark jet functions to N^4LL accuracy
*   in the threshold resummation of the strucuture functions F_{1,2,3} in DIS
*   
*   Up to B_3 these were given in (4.10) - (4.12) of hep-ph/0506288. 
*   B_4 hase been updated from arXiv:1912.12920 by including the exact 
*   coefficients for the four-loop non-singlet splitting determined in 
*   arXiv:2505.09381 (n_f parts) and arXiv:2604.09534 (non-n_f parts)

 L  B1dis =

       + cf * (
          - 3
          );

 L  B2dis =

       + cf*ca * (
          - 3155/54
          + 44/3*z2
          + 40*z3
          )
       + cf^2 * (
          - 3/2
          + 12*z2
          - 24*z3
          )

       + nf*cf * (
          + 247/27
          - 8/3*z2
          );

 L  B3dis =

       + cf*ca^2 * (
          - 599375/729
          + 32126/81*z2
          + 21032/27*z3
          - 326/3*z4
          - 176/3*z3*z2
          - 232*z5
          )
       + cf^2*ca * (
          - 46
          + 287*z2
          - 712/3*z3
          - 136*z4
          - 16*z3*z2
          - 120*z5
          )
       + cf^3 * (
          - 29/2
          - 18*z2
          - 68*z3
          - 144*z4
          + 32*z3*z2
          + 240*z5
          )

       + nf*cf*ca * (
          + 160906/729
          - 9920/81*z2
          - 776/9*z3
          + 104/3*z4
          )
       + nf*cf^2 * (
          + 5501/54
          - 50*z2
          + 32/9*z3
          )
       + nf^2*cf * (
          - 8714/729
          + 232/27*z2
          - 32/27*z3
          );

 L  B4dis =

       + [d4FA/nc] * (
          - 96
          + 1232/3*z2
          + 4112/9*z3
          - 80/3*z4
          + 896*z3*z2
          - 1760/9*z5
          + 1232/3*z3^2
          - 5038/9*z6
          + 304*z4*z3
          - 704*z5*z2
          - 684*z7
          )
       + cf*ca^3 * (
          + 1778641645/157464
          + 50250284/2187*z2
          - 17964269/1458*z3
          - 3098371/324*z4
          - 71684/9*z3*z2
          - 94642/27*z5
          + 36718/27*z3^2
          + 1605583/324*z6
          + 2098/3*z4*z3
          - 176/3*z5*z2
          + 9197/2*z7
          )
       + cf^2*ca^2 * (
          - 190583/108
          - 1961281/162*z2
          + 960862/81*z3
          - 1815931/162*z4
          + 279844/27*z3*z2
          + 142822/27*z5
          + 362/9*z3^2
          + 328445/54*z6
          + 32*z4*z3
          + 2104*z5*z2
          - 8610*z7
          )
       + cf^3*ca * (
          + 34679/12
          + 2567/18*z2
          + 50755/3*z3
          + 21164/3*z4
          - 5028*z3*z2
          - 50048/3*z5
          - 7900/3*z3^2
          - 361663/54*z6
          - 128*z4*z3
          - 2064*z5*z2
          + 10920*z7
          )
       + cf^4 * (
          - 4873/24
          + 450*z2
          - 2004*z3
          + 342*z4
          + 120*z3*z2
          + 2520*z5
          + 1152*z3^2
          + 2111*z6
          - 64*z4*z3
          + 384*z5*z2
          - 5880*z7
          )

       + nf*[d4FF/nc] * (
          + 192
          - 2656/3*z2
          + 2336/9*z3
          + 448/3*z4
          - 64*z3*z2
          + 11680/9*z5
          - 448/3*z3^2
          + 608/9*z6
          )
       + nf*cf*ca^2 * (
          - 100892009/17496
          - 23133961/2187*z2
          + 4355635/729*z3
          + 140921/54*z4
          + 14200/9*z3*z2
          - 11714/27*z5
          - 23740/27*z3^2
          - 86146/81*z6
          )
       + nf*cf^2*ca * (
          - 167965/1458
          + 501947/162*z2
          - 2060548/243*z3
          + 294283/81*z4
          - 51584/27*z3*z2
          + 2168/3*z5
          + 10312/9*z3^2
          - 26275/27*z6
          )
       + nf*cf^3 * (
          - 71275/108
          - 4267/9*z2
          - 24218/9*z3
          - 4148/3*z4
          + 1120*z3*z2
          + 2832*z5
          - 752/3*z3^2
          + 35954/27*z6
          )

       + nf^2*cf*ca * (
          + 49221719/52488
          + 3375704/2187*z2
          - 453428/729*z3
          - 728/9*z4
          - 344/9*z3*z2
          + 1136/9*z5
          )
       + nf^2*cf^2 * (
          + 159551/729
          - 14705/81*z2
          + 237748/243*z3
          - 24260/81*z4
          - 560/27*z3*z2
          - 7552/27*z5
          )
       + nf^3*cf * (
          - 881495/19683
          - 17176/243*z2
          - 5104/729*z3
          - 956/81*z4
          );


*   The coefficients D_{n,DY} of the wide-angle contribuion to N^4LL accuracy
*   in the threshold resummation of lepton-pair production in pp collisions.
*
*   Up to D_3 these were given in (33) - (35) of hep-ph/0508265.
*   D_4 hase been updated from arXiv:2004.00563 by including the exact
*   coefficients for the four-loop non-singlet splitting determined in
*   arXiv:2505.09381 (n_f parts) and arXiv:2604.09534 (non-n_f parts)

 L  D1dy = 0;

 L  D2dy =

       + cf*ca * (
          - 1616/27
          + 176/3*z2
          + 56*z3
          )

       + nf*cf * (
          + 224/27
          - 32/3*z2
          );

 L  D3dy =

       + cf*ca^2 * (
          - 594058/729
          + 98224/81*z2
          + 40144/27*z3
          - 1496/3*z4
          - 352/3*z3*z2
          - 384*z5
          )

       + nf*cf*ca * (
          + 125252/729
          - 29392/81*z2
          - 2480/9*z3
          + 368/3*z4
          )
       + nf*cf^2 * (
          + 3422/27
          - 32*z2
          - 608/9*z3
          - 32*z4
          )

       + nf^2*cf * (
          - 3712/729
          + 640/27*z2
          + 320/27*z3
          );

 L  D4dy =

       + [d4FA/nc] * (
          + 192*z2
          + 832/9*z3
          - 32*z4
          - 10720/9*z5
          - 1760/3*z3^2
          - 4400/3*z6
          + 480*z4*z3
          - 768*z5*z2
          + 4232*z7
          )
       + cf*ca^3 * (
          - 28325071/2187
          + 5759726/243*z2
          + 289160/9*z3
          - 150620/9*z4
          - 119624/9*z3*z2
          - 148180/27*z5
          - 13772/9*z3^2
          + 14113/3*z6
          + 1420*z4*z3
          + 864*z5*z2
          + 9671/3*z7
          )

       + nf*[d4FF/nc] * (
          - 512*z2
          - 1280/9*z3
          + 64*z4
          + 3200/9*z5
          + 640/3*z3^2
          + 1600/3*z6
          )
       + nf*cf*ca^2 * (
          + 11551831/2916
          - 2400868/243*z2
          - 829304/81*z3
          + 54448/9*z4
          + 23440/9*z3*z2
          - 7064/27*z5
          - 4552/9*z3^2
          - 3670/3*z6
          )
       + nf*cf^2*ca * (
          + 1870013/486
          - 23930/9*z2
          - 88396/27*z3
          - 72*z4
          + 4832/3*z3*z2
          - 2608/3*z5
          + 624*z3^2
          - 32*z6
          )
       + nf*cf^3 * (
          - 21037/54
          + 16*z2
          - 8848/9*z3
          - 148*z4
          + 3200/3*z5
          + 160*z3^2
          + 400*z6
          )

       + nf^2*cf*ca * (
          - 898033/2916
          + 293528/243*z2
          + 87280/81*z3
          - 1744/3*z4
          - 608/9*z3*z2
          + 608/3*z5
          )
       + nf^2*cf^2 * (
          - 110059/243
          + 384*z2
          + 10768/27*z3
          + 160/3*z4
          - 256*z3*z2
          + 32*z5
          )
       + nf^3*cf * (
          + 10432/2187
          - 3200/81*z2
          - 3680/81*z3
          + 112/9*z4
          );


*   The correspoding coefficients D_{n,H} for the threshold resummation
*   of inclusive Higgs-boson production via ggH in the heavy-top limit.
*   These are related to the above D_{n,DY} by generalized Casimir scaling,
*   and therefore usually not printed separately in publication.

 L  D1ggH = 0;

 L  D2ggH =

       + ca^2 * (
          - 1616/27
          + 176/3*z2
          + 56*z3
          )

       + nf*ca * (
          + 224/27
          - 32/3*z2
          );

 L  D3ggH =

       + ca^3 * (
          - 594058/729
          + 98224/81*z2
          + 40144/27*z3
          - 1496/3*z4
          - 352/3*z3*z2
          - 384*z5
          )

       + nf*ca^2 * (
          + 125252/729
          - 29392/81*z2
          - 2480/9*z3
          + 368/3*z4
          )
       + nf*cf*ca * (
          + 3422/27
          - 32*z2
          - 608/9*z3
          - 32*z4
          )

       + nf^2*ca * (
          - 3712/729
          + 640/27*z2
          + 320/27*z3
          );

 L  D4ggH =

       + [d4AA/na] * (
          + 192*z2
          + 832/9*z3
          - 32*z4
          - 10720/9*z5
          - 1760/3*z3^2
          - 4400/3*z6
          + 480*z4*z3
          - 768*z5*z2
          + 4232*z7
          )
       + ca^4 * (
          - 28325071/2187
          + 5759726/243*z2
          + 289160/9*z3
          - 150620/9*z4
          - 119624/9*z3*z2
          - 148180/27*z5
          - 13772/9*z3^2
          + 14113/3*z6
          + 1420*z4*z3
          + 864*z5*z2
          + 9671/3*z7
          )

       + nf*[d4FA/na] * (
          - 512*z2
          - 1280/9*z3
          + 64*z4
          + 3200/9*z5
          + 640/3*z3^2
          + 1600/3*z6
          )
       + nf*ca^3 * (
          + 11551831/2916
          - 2400868/243*z2
          - 829304/81*z3
          + 54448/9*z4
          + 23440/9*z3*z2
          - 7064/27*z5
          - 4552/9*z3^2
          - 3670/3*z6
          )
       + nf*cf*ca^2 * (
          + 1870013/486
          - 23930/9*z2
          - 88396/27*z3
          - 72*z4
          + 4832/3*z3*z2
          - 2608/3*z5
          + 624*z3^2
          - 32*z6
          )
       + nf*cf^2*ca * (
          - 21037/54
          + 16*z2
          - 8848/9*z3
          - 148*z4
          + 3200/3*z5
          + 160*z3^2
          + 400*z6
          )

       + nf^2*ca^2 * (
          - 898033/2916
          + 293528/243*z2
          + 87280/81*z3
          - 1744/3*z4
          - 608/9*z3*z2
          + 608/3*z5
          )
       + nf^2*cf*ca * (
          - 110059/243
          + 384*z2
          + 10768/27*z3
          + 160/3*z4
          - 256*z3*z2
          + 32*z5
          )
       + nf^3*ca * (
          + 10432/2187
          - 3200/81*z2
          - 3680/81*z3
          + 112/9*z4
          );

* ---------------------------------------------------------------------------


==> anc/StoBS.h <==

* ---------------------------------------------------------------------------
*
*    Conversion from standard harmonic sums to binomial sums to weight 7
*
*       S. Moch and A. Vogt, arXiv:2605.03889, JHEP 09 (2026) 227
*
*    The definitions of the sums are recalled in eqs. (B.1) and (B.3)   
*    of this article. The order of the statements in this file matters.
*
*    If it is applied to a function expressed in harmonic sums at N,
*    and sums S(R(m1,...),N) remain afterwards, then that function is
*    not reciprocity respecting.    
*
* ---------------------------------------------------------------------------

* w = 7, alternating (51 statments)

 id S(R(1,1,1,1,1,-2),N) = 1/64* ( - BS(R(1,1,1,1,1,2),N) 
   + 2*S(R(-7),N) - 4*S(R(1,-6),N) - 4*S(R(2,-5),N) - 4*S(R(3,-4),N) 
   - 4*S(R(4,-3),N) - 4*S(R(5,-2),N) + 8*S(R(1,1,-5),N) + 8*S(R(1,2,-4),N) 
   + 8*S(R(1,3,-3),N) + 8*S(R(1,4,-2),N) + 8*S(R(2,1,-4),N)
   + 8*S(R(2,2,-3),N) + 8*S(R(2,3,-2),N) + 8*S(R(3,1,-3),N)
   + 8*S(R(3,2,-2),N) + 8*S(R(4,1,-2),N) - 16*S(R(1,1,1,-4),N) 
   - 16*S(R(1,1,2,-3),N) - 16*S(R(1,1,3,-2),N) - 16*S(R(1,2,1,-3),N) 
   - 16*S(R(1,2,2,-2),N) - 16*S(R(1,3,1,-2),N) - 16*S(R(2,1,1,-3),N) 
   - 16*S(R(2,1,2,-2),N) - 16*S(R(2,2,1,-2),N) - 16*S(R(3,1,1,-2),N) 
   + 32*S(R(1,1,1,1,-3),N) + 32*S(R(1,1,1,2,-2),N) + 32*S(R(1,1,2,1,-2),N) 
   + 32*S(R(1,2,1,1,-2),N) + 32*S(R(2,1,1,1,-2),N) );
 id S(R(1,1,1,1,-2,1),N) = 1/64* ( - BS(R(1,1,1,1,3),N) 
   + 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(1,-6),N) - 4*S(R(2,-5),N) 
   - 4*S(R(3,-4),N) - 4*S(R(4,-3),N) + 8*S(R(1,-5,1),N) + 8*S(R(1,1,-5),N) 
   + 8*S(R(1,2,-4),N) + 8*S(R(1,3,-3),N) + 8*S(R(2,-4,1),N)
   + 8*S(R(2,1,-4),N) + 8*S(R(2,2,-3),N) + 8*S(R(3,-3,1),N) 
   + 8*S(R(3,1,-3),N) + 8*S(R(4,-2,1),N) - 16*S(R(1,1,-4,1),N) 
   - 16*S(R(1,1,1,-4),N) - 16*S(R(1,1,2,-3),N) - 16*S(R(1,2,-3,1),N) 
   - 16*S(R(1,2,1,-3),N) - 16*S(R(1,3,-2,1),N) - 16*S(R(2,1,-3,1),N) 
   - 16*S(R(2,1,1,-3),N) - 16*S(R(2,2,-2,1),N) - 16*S(R(3,1,-2,1),N) 
   + 32*S(R(1,1,1,-3,1),N) + 32*S(R(1,1,1,1,-3),N) + 32*S(R(1,1,2,-2,1),N) 
   + 32*S(R(1,2,1,-2,1),N) + 32*S(R(2,1,1,-2,1),N) );
 id S(R(1,1,1,-2,1,1),N) = 1/64* ( - BS(R(1,1,1,4),N) 
   + 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) - 4*S(R(1,-6),N) 
   - 4*S(R(2,-5),N) - 4*S(R(3,-4),N) + 8*S(R(-5,1,1),N) + 8*S(R(1,-5,1),N) 
   + 8*S(R(1,-4,2),N) + 8*S(R(1,1,-5),N) + 8*S(R(1,2,-4),N)
   + 8*S(R(2,-4,1),N) + 8*S(R(2,-3,2),N) + 8*S(R(2,1,-4),N) 
   + 8*S(R(3,-3,1),N) + 8*S(R(3,-2,2),N) - 16*S(R(1,-4,1,1),N) 
   - 16*S(R(1,1,-4,1),N) - 16*S(R(1,1,-3,2),N) - 16*S(R(1,1,1,-4),N) 
   - 16*S(R(1,2,-3,1),N) - 16*S(R(1,2,-2,2),N) - 16*S(R(2,-3,1,1),N) 
   - 16*S(R(2,1,-3,1),N) - 16*S(R(2,1,-2,2),N) - 16*S(R(3,-2,1,1),N) 
   + 32*S(R(1,1,-3,1,1),N) + 32*S(R(1,1,1,-3,1),N) + 32*S(R(1,1,1,-2,2),N) 
   + 32*S(R(1,2,-2,1,1),N) + 32*S(R(2,1,-2,1,1),N) );
 id S(R(1,1,-2,1,1,1),N) = 1/64* ( - BS(R(1,1,5),N)
   + 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) - 4*S(R(-4,3),N) 
   - 4*S(R(1,-6),N) - 4*S(R(2,-5),N) + 8*S(R(-5,1,1),N) + 8*S(R(-4,1,2),N) 
   + 8*S(R(-4,2,1),N) + 8*S(R(1,-5,1),N) + 8*S(R(1,-4,2),N)
   + 8*S(R(1,-3,3),N) + 8*S(R(1,1,-5),N) + 8*S(R(2,-4,1),N) 
   + 8*S(R(2,-3,2),N) + 8*S(R(2,-2,3),N) - 16*S(R(-4,1,1,1),N) 
   - 16*S(R(1,-4,1,1),N) - 16*S(R(1,-3,1,2),N) - 16*S(R(1,-3,2,1),N) 
   - 16*S(R(1,1,-4,1),N) - 16*S(R(1,1,-3,2),N) - 16*S(R(1,1,-2,3),N) 
   - 16*S(R(2,-3,1,1),N) - 16*S(R(2,-2,1,2),N) - 16*S(R(2,-2,2,1),N) 
   + 32*S(R(1,-3,1,1,1),N) + 32*S(R(1,1,-3,1,1),N) + 32*S(R(1,1,-2,1,2),N) 
   + 32*S(R(1,1,-2,2,1),N) + 32*S(R(2,-2,1,1,1),N) );
 id S(R(1,-2,1,1,1,1),N) = 1/64* ( - BS(R(1,6),N)
   + 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) - 4*S(R(-4,3),N) 
   - 4*S(R(-3,4),N) - 4*S(R(1,-6),N) + 8*S(R(-5,1,1),N) + 8*S(R(-4,1,2),N) 
   + 8*S(R(-4,2,1),N) + 8*S(R(-3,1,3),N) + 8*S(R(-3,2,2),N)
   + 8*S(R(-3,3,1),N) + 8*S(R(1,-5,1),N) + 8*S(R(1,-4,2),N) 
   + 8*S(R(1,-3,3),N) + 8*S(R(1,-2,4),N) - 16*S(R(-4,1,1,1),N) 
   - 16*S(R(-3,1,1,2),N) - 16*S(R(-3,1,2,1),N) - 16*S(R(-3,2,1,1),N) 
   - 16*S(R(1,-4,1,1),N) - 16*S(R(1,-3,1,2),N) - 16*S(R(1,-3,2,1),N) 
   - 16*S(R(1,-2,1,3),N) - 16*S(R(1,-2,2,2),N) - 16*S(R(1,-2,3,1),N) 
   + 32*S(R(-3,1,1,1,1),N) + 32*S(R(1,-3,1,1,1),N) + 32*S(R(1,-2,1,1,2),N) 
   + 32*S(R(1,-2,1,2,1),N) + 32*S(R(1,-2,2,1,1),N) );
 id S(R(-2,1,1,1,1,1),N) = 1/64* ( - BS(R(7),N)
   + 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) - 4*S(R(-4,3),N) 
   - 4*S(R(-3,4),N) - 4*S(R(-2,5),N) + 8*S(R(-5,1,1),N) + 8*S(R(-4,1,2),N) 
   + 8*S(R(-4,2,1),N) + 8*S(R(-3,1,3),N) + 8*S(R(-3,2,2),N)
   + 8*S(R(-3,3,1),N) + 8*S(R(-2,1,4),N) + 8*S(R(-2,2,3),N) 
   + 8*S(R(-2,3,2),N) + 8*S(R(-2,4,1),N) - 16*S(R(-4,1,1,1),N) 
   - 16*S(R(-3,1,1,2),N) - 16*S(R(-3,1,2,1),N) - 16*S(R(-3,2,1,1),N) 
   - 16*S(R(-2,1,1,3),N) - 16*S(R(-2,1,2,2),N) - 16*S(R(-2,1,3,1),N) 
   - 16*S(R(-2,2,1,2),N) - 16*S(R(-2,2,2,1),N) - 16*S(R(-2,3,1,1),N) 
   + 32*S(R(-3,1,1,1,1),N) + 32*S(R(-2,1,1,1,2),N) + 32*S(R(-2,1,1,2,1),N) 
   + 32*S(R(-2,1,2,1,1),N) + 32*S(R(-2,2,1,1,1),N) );

 id S(R(1,1,1,-2,-2),N) = -1/32* ( - BS(R(1,1,1,3,1),N)
   +  2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(1,6),N) - 4*S(R(2,5),N) 
   - 4*S(R(3,4),N) + 8*S(R(1,-4,-2),N) + 8*S(R(1,1,5),N) + 8*S(R(1,2,4),N) 
   + 8*S(R(2,-3,-2),N) + 8*S(R(2,1,4),N) + 8*S(R(3,-2,-2),N)
   - 16*S(R(1,1,-3,-2),N) - 16*S(R(1,1,1,4),N) - 16*S(R(1,2,-2,-2),N)
   - 16*S(R(2,1,-2,-2),N) );
 id S(R(1,1,-2,1,-2),N) = -1/32* ( - BS(R(1,1,4,1),N)
   + 2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(-4,-3),N) - 4*S(R(1,6),N) 
   - 4*S(R(2,5),N) + 8*S(R(-4,1,-2),N) + 8*S(R(1,-4,-2),N)
   + 8*S(R(1,-3,-3),N) + 8*S(R(1,1,5),N) + 8*S(R(2,-3,-2),N)
   + 8*S(R(2,-2,-3),N) - 16*S(R(1,-3,1,-2),N) - 16*S(R(1,1,-3,-2),N)
   - 16*S(R(1,1,-2,-3),N) - 16*S(R(2,-2,1,-2),N) );
 id S(R(1,-2,1,1,-2),N) = -1/32* ( - BS(R(1,5,1),N)
   + 2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(-4,-3),N) - 4*S(R(-3,-4),N) 
   - 4*S(R(1,6),N) + 8*S(R(-4,1,-2),N) + 8*S(R(-3,1,-3),N)
   + 8*S(R(-3,2,-2),N) + 8*S(R(1,-4,-2),N) + 8*S(R(1,-3,-3),N)
   + 8*S(R(1,-2,-4),N) - 16*S(R(-3,1,1,-2),N) - 16*S(R(1,-3,1,-2),N)
   - 16*S(R(1,-2,1,-3),N) - 16*S(R(1,-2,2,-2),N) );
 id S(R(-2,1,1,1,-2),N) = -1/32* ( - BS(R(6,1),N) 
   + 2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(-4,-3),N) - 4*S(R(-3,-4),N) 
   - 4*S(R(-2,-5),N) + 8*S(R(-4,1,-2),N) + 8*S(R(-3,1,-3),N)
   + 8*S(R(-3,2,-2),N) + 8*S(R(-2,1,-4),N) + 8*S(R(-2,2,-3),N)
   + 8*S(R(-2,3,-2),N) - 16*S(R(-3,1,1,-2),N) - 16*S(R(-2,1,1,-3),N)
   - 16*S(R(-2,1,2,-2),N) - 16*S(R(-2,2,1,-2),N) );
 id S(R(1,1,-2,-2,1),N) = -1/32* ( - BS(R(1,1,3,1,1),N)
   +  2*S(R(7),N) - 4*S(R(-4,-3),N) - 4*S(R(1,6),N) - 4*S(R(2,5),N) 
   - 4*S(R(6,1),N) + 8*S(R(-4,-2,1),N) + 8*S(R(1,-3,-3),N)
   + 8*S(R(1,1,5),N) + 8*S(R(1,5,1),N) + 8*S(R(2,-2,-3),N) 
   + 8*S(R(2,4,1),N) - 16*S(R(1,-3,-2,1),N) - 16*S(R(1,1,-2,-3),N) 
   - 16*S(R(1,1,4,1),N) - 16*S(R(2,-2,-2,1),N) );
 id S(R(1,-2,1,-2,1),N) = -1/32* ( - BS(R(1,4,1,1),N)
   +  2*S(R(7),N) - 4*S(R(-4,-3),N) - 4*S(R(-3,-4),N) - 4*S(R(1,6),N) 
   - 4*S(R(6,1),N) + 8*S(R(-4,-2,1),N) + 8*S(R(-3,-3,1),N)
   + 8*S(R(-3,1,-3),N) + 8*S(R(1,-3,-3),N) + 8*S(R(1,-2,-4),N)
   + 8*S(R(1,5,1),N) - 16*S(R(-3,1,-2,1),N) - 16*S(R(1,-3,-2,1),N)
   - 16*S(R(1,-2,-3,1),N) - 16*S(R(1,-2,1,-3),N) );
 id S(R(-2,1,1,-2,1),N) = -1/32* ( - BS(R(5,1,1),N)
   + 2*S(R(7),N) - 4*S(R(-4,-3),N) - 4*S(R(-3,-4),N) - 4*S(R(-2,-5),N) 
   - 4*S(R(6,1),N) + 8*S(R(-4,-2,1),N) + 8*S(R(-3,-3,1),N)
   + 8*S(R(-3,1,-3),N) + 8*S(R(-2,-4,1),N) + 8*S(R(-2,1,-4),N)
   + 8*S(R(-2,2,-3),N) - 16*S(R(-3,1,-2,1),N) - 16*S(R(-2,1,-3,1),N)
   - 16*S(R(-2,1,1,-3),N) - 16*S(R(-2,2,-2,1),N) );
 id S(R(1,-2,-2,1,1),N) = -1/32* ( - BS(R(1,3,1,1,1),N)
   +  2*S(R(7),N) - 4*S(R(-3,-4),N) - 4*S(R(1,6),N) - 4*S(R(5,2),N) 
   - 4*S(R(6,1),N) + 8*S(R(-3,-3,1),N) + 8*S(R(-3,-2,2),N)
   + 8*S(R(1,-2,-4),N) + 8*S(R(1,4,2),N) + 8*S(R(1,5,1),N) 
   + 8*S(R(5,1,1),N) - 16*S(R(-3,-2,1,1),N) - 16*S(R(1,-2,-3,1),N) 
   - 16*S(R(1,-2,-2,2),N) - 16*S(R(1,4,1,1),N) );
 id S(R(-2,1,-2,1,1),N) = -1/32* ( - BS(R(4,1,1,1),N)
   + 2*S(R(7),N) - 4*S(R(-3,-4),N) - 4*S(R(-2,-5),N) - 4*S(R(5,2),N) 
   - 4*S(R(6,1),N) + 8*S(R(-3,-3,1),N) + 8*S(R(-3,-2,2),N)
   + 8*S(R(-2,-4,1),N) + 8*S(R(-2,-3,2),N) + 8*S(R(-2,1,-4),N)
   + 8*S(R(5,1,1),N) - 16*S(R(-3,-2,1,1),N) - 16*S(R(-2,-3,1,1),N)
   - 16*S(R(-2,1,-3,1),N) - 16*S(R(-2,1,-2,2),N) );
 id S(R(-2,-2,1,1,1),N) = -1/32* ( - BS(R(3,1,1,1,1),N)
   + 2*S(R(7),N) - 4*S(R(-2,-5),N) - 4*S(R(4,3),N) - 4*S(R(5,2),N) 
   - 4*S(R(6,1),N) + 8*S(R(-2,-4,1),N) + 8*S(R(-2,-3,2),N)
   + 8*S(R(-2,-2,3),N) + 8*S(R(4,1,2),N) + 8*S(R(4,2,1),N) 
   + 8*S(R(5,1,1),N) - 16*S(R(-2,-3,1,1),N) - 16*S(R(-2,-2,1,2),N) 
   - 16*S(R(-2,-2,2,1),N) - 16*S(R(4,1,1,1),N) );

 id S(R(1,1,1,-4),N) = 1/16* ( - BS(R(1,1,1,2,2),N)
   + 2*S(R(-7),N) - 4*S(R(1,-6),N) - 4*S(R(2,-5),N) - 4*S(R(3,-4),N) 
   + 8*S(R(1,1,-5),N) + 8*S(R(1,2,-4),N) + 8*S(R(2,1,-4),N) );
 id S(R(1,1,-4,1),N) = 1/16* ( - BS(R(1,1,2,3),N) 
   + 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(1,-6),N) - 4*S(R(2,-5),N) 
   + 8*S(R(1,-5,1),N) + 8*S(R(1,1,-5),N) + 8*S(R(2,-4,1),N) );
 id S(R(1,-4,1,1),N) = 1/16* ( - BS(R(1,2,4),N) 
   + 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) - 4*S(R(1,-6),N) 
   + 8*S(R(-5,1,1),N) + 8*S(R(1,-5,1),N) + 8*S(R(1,-4,2),N) );
 id S(R(-4,1,1,1),N) = 1/16* ( - BS(R(2,5),N) 
   +  2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) - 4*S(R(-4,3),N) 
   + 8*S(R(-5,1,1),N) + 8*S(R(-4,1,2),N) + 8*S(R(-4,2,1),N) );

 id S(R(1,1,-2,3),N) = 1/16* ( - BS(R(1,1,3,2),N)
   + 2*S(R(-7),N) - 4*S(R(-4,3),N) - 4*S(R(1,-6),N) - 4*S(R(2,-5),N) 
   + 8*S(R(1,-3,3),N) + 8*S(R(1,1,-5),N) + 8*S(R(2,-2,3),N) );
 id S(R(1,-2,1,3),N) = 1/16* ( - BS(R(1,4,2),N)
   + 2*S(R(-7),N) - 4*S(R(-4,3),N) - 4*S(R(-3,4),N) - 4*S(R(1,-6),N) 
   + 8*S(R(-3,1,3),N) + 8*S(R(1,-3,3),N) + 8*S(R(1,-2,4),N) );
 id S(R(-2,1,1,3),N) = 1/16* ( -  BS(R(5,2),N)
   + 2*S(R(-7),N) - 4*S(R(-4,3),N) - 4*S(R(-3,4),N) - 4*S(R(-2,5),N) 
   + 8*S(R(-3,1,3),N) + 8*S(R(-2,1,4),N) + 8*S(R(-2,2,3),N) );
 id S(R(1,-2,3,1),N) = 1/16* ( - BS(R(1,3,3),N) 
   + 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-3,4),N) - 4*S(R(1,-6),N) 
   + 8*S(R(-3,3,1),N) + 8*S(R(1,-5,1),N) + 8*S(R(1,-2,4),N) );
 id S(R(-2,1,3,1),N) = 1/16* ( - BS(R(4,3),N)
   +  2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-3,4),N) - 4*S(R(-2,5),N) 
   + 8*S(R(-3,3,1),N) + 8*S(R(-2,1,4),N) + 8*S(R(-2,4,1),N) );
 id S(R(-2,3,1,1),N) = 1/16* ( - BS(R(3,4),N)
   + 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) - 4*S(R(-2,5),N) 
   + 8*S(R(-5,1,1),N) + 8*S(R(-2,3,2),N) + 8*S(R(-2,4,1),N) );

 id S(R(1,1,3,-2),N) = 1/16* ( - BS(R(1,1,2,1,2),N)
   + 2*S(R(-7),N) - 4*S(R(1,-6),N) - 4*S(R(2,-5),N) - 4*S(R(5,-2),N) 
   + 8*S(R(1,1,-5),N) + 8*S(R(1,4,-2),N) + 8*S(R(2,3,-2),N) );
 id S(R(1,3,1,-2),N) = 1/16* ( - BS(R(1,2,1,1,2),N)
   + 2*S(R(-7),N) - 4*S(R(1,-6),N) - 4*S(R(4,-3),N) - 4*S(R(5,-2),N) 
   + 8*S(R(1,3,-3),N) + 8*S(R(1,4,-2),N) + 8*S(R(4,1,-2),N) );
 id S(R(3,1,1,-2),N) = 1/16* ( - BS(R(2,1,1,1,2),N) 
   + 2*S(R(-7),N) - 4*S(R(3,-4),N) - 4*S(R(4,-3),N) - 4*S(R(5,-2),N) 
   + 8*S(R(3,1,-3),N) + 8*S(R(3,2,-2),N) + 8*S(R(4,1,-2),N) );
 id S(R(1,3,-2,1),N) = 1/16* ( - BS(R(1,2,1,3),N) 
   + 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(1,-6),N) - 4*S(R(4,-3),N) 
   + 8*S(R(1,-5,1),N) + 8*S(R(1,3,-3),N) + 8*S(R(4,-2,1),N) );
 id S(R(3,1,-2,1),N) = 1/16* ( - BS(R(2,1,1,3),N)
   + 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(3,-4),N) - 4*S(R(4,-3),N) 
   + 8*S(R(3,-3,1),N) + 8*S(R(3,1,-3),N) + 8*S(R(4,-2,1),N) );
 id S(R(3,-2,1,1),N) = 1/16* ( - BS(R(2,1,4),N) + 2*S(R(-7),N) 
   - 4*S(R(-6,1),N) - 4*S(R(-5,2),N) - 4*S(R(3,-4),N) 
   + 8*S(R(-5,1,1),N) + 8*S(R(3,-3,1),N) + 8*S(R(3,-2,2),N) );

 id S(R(1,-2,-2,-2),N) = 1/16* ( - BS(R(1,3,1,2),N)
   + 2*S(R(-7),N) - 4*S(R(-3,4),N) - 4*S(R(1,-6),N) - 4*S(R(5,-2),N) 
   + 8*S(R(-3,-2,-2),N) + 8*S(R(1,-2,4),N) + 8*S(R(1,4,-2),N) );
 id S(R(-2,1,-2,-2),N) = 1/16* ( - BS(R(4,1,2),N)
   + 2*S(R(-7),N) - 4*S(R(-3,4),N) - 4*S(R(-2,5),N) - 4*S(R(5,-2),N) 
   + 8*S(R(-3,-2,-2),N) + 8*S(R(-2,-3,-2),N) + 8*S(R(-2,1,4),N) );
 id S(R(-2,-2,1,-2),N) = 1/16* ( - BS(R(3,1,1,2),N) 
   + 2*S(R(-7),N) - 4*S(R(-2,5),N) - 4*S(R(4,-3),N) - 4*S(R(5,-2),N) 
   + 8*S(R(-2,-3,-2),N) + 8*S(R(-2,-2,-3),N) + 8*S(R(4,1,-2),N) );
 id S(R(-2,-2,-2,1),N) = 1/16* ( - BS(R(3,1,3),N)
   + 2*S(R(-7),N) - 4*S(R(-6,1),N) - 4*S(R(-2,5),N) - 4*S(R(4,-3),N) 
   + 8*S(R(-2,-2,-3),N) + 8*S(R(-2,4,1),N) + 8*S(R(4,-2,1),N) );

 id S(R(1,-4,-2),N) = -1/8* ( - BS(R(1,2,3,1),N)
   +  2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(1,6),N) );
 id S(R(-4,1,-2),N) = -1/8* ( - BS(R(2,4,1),N)
   + 2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(-4,-3),N) );
 id S(R(-4,-2,1),N) = -1/8* ( - BS(R(2,3,1,1),N) 
   + 2*S(R(7),N) - 4*S(R(-4,-3),N) - 4*S(R(6,1),N) );
 id S(R(1,-2,-4),N) = -1/8* ( - BS(R(1,3,2,1),N)
   + 2*S(R(7),N) - 4*S(R(-3,-4),N) - 4*S(R(1,6),N) );
 id S(R(-2,1,-4),N) = -1/8* ( - BS(R(4,2,1),N)
   + 2*S(R(7),N) - 4*S(R(-3,-4),N) - 4*S(R(-2,-5),N) );
 id S(R(-2,-4,1),N) = -1/8* ( - BS(R(3,2,1,1),N)
   + 2*S(R(7),N) - 4*S(R(-2,-5),N) - 4*S(R(6,1),N) );

 id S(R(-2,-2,3),N) = -1/8* ( - BS(R(3,1,2,1),N) 
   + 2*S(R(7),N) - 4*S(R(-2,-5),N) - 4*S(R(4,3),N) );
 id S(R(-2,3,-2),N) = -1/8* ( - BS(R(3,3,1),N)
   +  2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(-2,-5),N) );
 id S(R(3,-2,-2),N) = -1/8*( - BS(R(2,1,3,1),N)
   + 2*S(R(7),N) - 4*S(R(-5,-2),N) - 4*S(R(3,4),N) );

 id S(R(1,-6),N) = -1/4* ( BS(R(1,2,2,2),N) - 2*S(R(-7),N) );
 id S(R(-6,1),N) = -1/4* ( BS(R(2,2,3),N) - 2*S(R(-7),N) );
 id S(R(-2,5),N) = -1/4* ( BS(R(3,2,2),N) - 2*S(R(-7),N) );
 id S(R(5,-2),N) = -1/4* ( BS(R(2,2,1,2),N) - 2*S(R(-7),N) );
 id S(R(-4,3),N) = -1/4* ( BS(R(2,3,2),N) - 2*S(R(-7),N) );
 id S(R(3,-4),N) = -1/4* ( BS(R(2,1,2,2),N) - 2*S(R(-7),N) );

* w = 7, non-alternating (13 statements)

 id S(R(1,1,1,1,1,1,1),N) = -1/128* ( - BS(R(1,1,1,1,1,1,1),N) 
   + 2*S(R(7),N)   - 4*S(R(1,6),N) - 4*S(R(2,5),N)
   - 4*S(R(3,4),N) - 4*S(R(4,3),N) - 4*S(R(5,2),N) - 4*S(R(6,1),N)
   + 8*S(R(1,1,5),N) + 8*S(R(1,2,4),N) + 8*S(R(1,3,3),N)
   + 8*S(R(1,4,2),N) + 8*S(R(1,5,1),N) + 8*S(R(2,1,4),N)
   + 8*S(R(2,2,3),N) + 8*S(R(2,3,2),N) + 8*S(R(2,4,1),N)
   + 8*S(R(3,1,3),N) + 8*S(R(3,2,2),N) + 8*S(R(3,3,1),N)
   + 8*S(R(4,1,2),N) + 8*S(R(4,2,1),N) + 8*S(R(5,1,1),N)
   - 16*S(R(1,1,1,4),N) - 16*S(R(1,1,2,3),N) - 16*S(R(1,1,3,2),N)
   - 16*S(R(1,1,4,1),N) - 16*S(R(1,2,1,3),N) - 16*S(R(1,2,2,2),N)
   - 16*S(R(1,2,3,1),N) - 16*S(R(1,3,1,2),N) - 16*S(R(1,3,2,1),N)
   - 16*S(R(1,4,1,1),N) - 16*S(R(2,1,1,3),N) - 16*S(R(2,1,2,2),N)
   - 16*S(R(2,1,3,1),N) - 16*S(R(2,2,1,2),N) - 16*S(R(2,2,2,1),N)
   - 16*S(R(2,3,1,1),N) - 16*S(R(3,1,1,2),N) - 16*S(R(3,1,2,1),N) 
   - 16*S(R(3,2,1,1),N) - 16*S(R(4,1,1,1),N)
   + 32*S(R(1,1,1,1,3),N) + 32*S(R(1,1,1,3,1),N) + 32*S(R(1,1,3,1,1),N)
   + 32*S(R(1,3,1,1,1),N) + 32*S(R(3,1,1,1,1),N) + 32*S(R(1,1,1,2,2),N)
   + 32*S(R(1,1,2,1,2),N) + 32*S(R(1,2,1,1,2),N) + 32*S(R(2,1,1,1,2),N)
   + 32*S(R(1,1,2,2,1),N) + 32*S(R(1,2,1,2,1),N) + 32*S(R(2,1,1,2,1),N)
   + 32*S(R(1,2,2,1,1),N) + 32*S(R(2,1,2,1,1),N) + 32*S(R(2,2,1,1,1),N)
   - 64*S(R(1,1,1,1,1,2),N) - 64*S(R(1,1,1,1,2,1),N)
   - 64*S(R(1,1,1,2,1,1),N) - 64*S(R(1,1,2,1,1,1),N)
   - 64*S(R(1,2,1,1,1,1),N) - 64*S(R(2,1,1,1,1,1),N) );

id S(R(1,1,1,1,3),N) = -1/32* ( - BS(R(1,1,1,1,2,1),N) + 2*S(R(7),N) 
   - 4*S(R(1,6),N) - 4*S(R(2,5),N) - 4*S(R(3,4),N) - 4*S(R(4,3),N) 
   + 8*S(R(1,1,5),N) + 8*S(R(1,2,4),N) + 8*S(R(1,3,3),N) + 8*S(R(2,1,4),N) 
   + 8*S(R(2,2,3),N) + 8*S(R(3,1,3),N) - 16*S(R(1,1,1,4),N)	
   - 16*S(R(1,1,2,3),N) - 16*S(R(1,2,1,3),N) - 16*S(R(2,1,1,3),N) );
id S(R(1,1,1,3,1),N) = -1/32* ( - BS(R(1,1,1,2,1,1),N) + 2*S(R(7),N) 
   - 4*S(R(1,6),N) - 4*S(R(2,5),N) - 4*S(R(3,4),N) - 4*S(R(6,1),N) 
   + 8*S(R(1,1,5),N) + 8*S(R(1,2,4),N) + 8*S(R(1,5,1),N) + 8*S(R(2,1,4),N) 
   + 8*S(R(2,4,1),N) + 8*S(R(3,3,1),N) - 16*S(R(1,1,1,4),N) 
   - 16*S(R(1,1,4,1),N) - 16*S(R(1,2,3,1),N) - 16*S(R(2,1,3,1),N) );
id S(R(1,1,3,1,1),N) = -1/32* ( - BS(R(1,1,2,1,1,1),N) + 2*S(R(7),N) 
   - 4*S(R(1,6),N) - 4*S(R(2,5),N) - 4*S(R(5,2),N) - 4*S(R(6,1),N) 
   + 8*S(R(1,1,5),N) + 8*S(R(1,4,2),N) + 8*S(R(1,5,1),N) + 8*S(R(2,3,2),N) 
   + 8*S(R(2,4,1),N) + 8*S(R(5,1,1),N) - 16*S(R(1,1,3,2),N) 
   - 16*S(R(1,1,4,1),N) - 16*S(R(1,4,1,1),N) - 16*S(R(2,3,1,1),N) );
id S(R(1,3,1,1,1),N) = -1/32* ( - BS(R(1,2,1,1,1,1),N) + 2*S(R(7),N) 
   - 4*S(R(1,6),N) - 4*S(R(4,3),N) - 4*S(R(5,2),N) - 4*S(R(6,1),N) 
   + 8*S(R(1,3,3),N) + 8*S(R(1,4,2),N) + 8*S(R(1,5,1),N) + 8*S(R(4,1,2),N) 
   + 8*S(R(4,2,1),N) + 8*S(R(5,1,1),N) - 16*S(R(1,3,1,2),N) 
   - 16*S(R(1,3,2,1),N) - 16*S(R(1,4,1,1),N) - 16*S(R(4,1,1,1),N) );
id S(R(3,1,1,1,1),N) = -1/32* ( - BS(R(2,1,1,1,1,1),N) + 2*S(R(7),N) 
   - 4*S(R(3,4),N) - 4*S(R(4,3),N) - 4*S(R(5,2),N) - 4*S(R(6,1),N) 
   + 8*S(R(3,1,3),N) + 8*S(R(3,2,2),N) + 8*S(R(3,3,1),N) + 8*S(R(4,1,2),N) 
   + 8*S(R(4,2,1),N) + 8*S(R(5,1,1),N) - 16*S(R(3,1,1,2),N) 
   - 16*S(R(3,1,2,1),N) - 16*S(R(3,2,1,1),N) - 16*S(R(4,1,1,1),N) );

id S(R(1,1,5),N) = -1/8* ( - BS(R(1,1,2,2,1),N) 
   + 2*S(R(7),N) - 4*S(R(1,6),N) - 4*S(R(2,5),N) );
id S(R(1,3,3),N) = -1/8* ( - BS(R(1,2,1,2,1),N) 
   + 2*S(R(7),N) - 4*S(R(1,6),N) - 4*S(R(4,3),N) );
id S(R(1,5,1),N) = -1/8* ( - BS(R(1,2,2,1,1),N) 
   + 2*S(R(7),N) - 4*S(R(1,6),N) - 4*S(R(6,1),N) );
id S(R(3,1,3),N) = -1/8* ( - BS(R(2,1,1,2,1),N) 
   + 2*S(R(7),N) - 4*S(R(3,4),N) - 4*S(R(4,3),N) );
id S(R(3,3,1),N) = -1/8* ( - BS(R(2,1,2,1,1),N) 
   + 2*S(R(7),N) - 4*S(R(3,4),N) - 4*S(R(6,1),N) );
id S(R(5,1,1),N) = -1/8* ( - BS(R(2,2,1,1,1),N) 
   + 2*S(R(7),N) - 4*S(R(5,2),N) - 4*S(R(6,1),N) );

id S(R(7),N) = 1/2* BS(R(2,2,2,1),N);

* w = 6, alternating (24 statements)

id S(R(-2,1,1,1,1),N) = 1/32* ( - BS(R(6),N) 
   - 2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(-4,2),N) + 4*S(R(-3,3),N) 
   + 4*S(R(-2,4),N) - 8*S(R(-4,1,1),N) - 8*S(R(-3,1,2),N) 
   - 8*S(R(-3,2,1),N) - 8*S(R(-2,1,3),N) - 8*S(R(-2,2,2),N) 
   - 8*S(R(-2,3,1),N) + 16*S(R(-3,1,1,1),N) + 16*S(R(-2,1,1,2),N) 
   + 16*S(R(-2,1,2,1),N) + 16*S(R(-2,2,1,1),N) );
id S(R(1,-2,1,1,1),N) = 1/32* ( - BS(R(1,5),N) 
   - 2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(-4,2),N) + 4*S(R(-3,3),N) 
   + 4*S(R(1,-5),N) - 8*S(R(-4,1,1),N) - 8*S(R(-3,1,2),N) 
   - 8*S(R(-3,2,1),N) - 8*S(R(1,-4,1),N) - 8*S(R(1,-3,2),N) 
   - 8*S(R(1,-2,3),N) + 16*S(R(-3,1,1,1),N) + 16*S(R(1,-3,1,1),N) 
   + 16*S(R(1,-2,1,2),N) + 16*S(R(1,-2,2,1),N) );
id S(R(1,1,-2,1,1),N) = 1/32* ( - BS(R(1,1,4),N) 
   - 2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(-4,2),N) + 4*S(R(1,-5),N) 
   + 4*S(R(2,-4),N) - 8*S(R(-4,1,1),N) - 8*S(R(1,-4,1),N) 
   - 8*S(R(1,-3,2),N) - 8*S(R(1,1,-4),N) - 8*S(R(2,-3,1),N) 
   - 8*S(R(2,-2,2),N) + 16*S(R(1,-3,1,1),N) + 16*S(R(1,1,-3,1),N) 
   + 16*S(R(1,1,-2,2),N) + 16*S(R(2,-2,1,1),N) );
id S(R(1,1,1,-2,1),N) = 1/32* ( - BS(R(1,1,1,3),N) 
   - 2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(1,-5),N) + 4*S(R(2,-4),N) 
   + 4*S(R(3,-3),N) - 8*S(R(1,-4,1),N) - 8*S(R(1,1,-4),N) 
   - 8*S(R(1,2,-3),N) - 8*S(R(2,-3,1),N) - 8*S(R(2,1,-3),N) 
   - 8*S(R(3,-2,1),N) + 16*S(R(1,1,-3,1),N) + 16*S(R(1,1,1,-3),N) 
   + 16*S(R(1,2,-2,1),N) + 16*S(R(2,1,-2,1),N) );
id S(R(1,1,1,1,-2),N) = 1/32* ( - BS(R(1,1,1,1,2),N) 
   - 2*S(R(-6),N) + 4*S(R(1,-5),N) + 4*S(R(2,-4),N) + 4*S(R(3,-3),N) 
   + 4*S(R(4,-2),N) - 8*S(R(1,1,-4),N) - 8*S(R(1,2,-3),N) 
   - 8*S(R(1,3,-2),N) - 8*S(R(2,1,-3),N) - 8*S(R(2,2,-2),N) 
   - 8*S(R(3,1,-2),N) + 16*S(R(1,1,1,-3),N) + 16*S(R(1,1,2,-2),N) 
   + 16*S(R(1,2,1,-2),N) + 16*S(R(2,1,1,-2),N) );
 
id S(R(-2,-2,1,1),N) = -1/16* ( - BS(R(3,1,1,1),N) 
   - 2*S(R(6),N) + 4*S(R(-2,-4),N) + 4*S(R(4,2),N) + 4*S(R(5,1),N) 
   - 8*S(R(-2,-3,1),N) - 8*S(R(-2,-2,2),N) - 8*S(R(4,1,1),N) );
id S(R(-2,1,-2,1),N) = -1/16* ( - BS(R(4,1,1),N) 
   - 2*S(R(6),N) + 4*S(R(-3,-3),N) + 4*S(R(-2,-4),N) + 4*S(R(5,1),N) 
   - 8*S(R(-3,-2,1),N) - 8*S(R(-2,-3,1),N) - 8*S(R(-2,1,-3),N) );
id S(R(-2,1,1,-2),N) = -1/16* ( - BS(R(5,1),N) 
   - 2*S(R(6),N) + 4*S(R(-4,-2),N) + 4*S(R(-3,-3),N) + 4*S(R(-2,-4),N) 
   - 8*S(R(-3,1,-2),N) - 8*S(R(-2,1,-3),N) - 8*S(R(-2,2,-2),N) );
id S(R(1,-2,-2,1),N) = -1/16* ( - BS(R(1,3,1,1),N) 
   - 2*S(R(6),N) + 4*S(R(-3,-3),N) + 4*S(R(1,5),N) + 4*S(R(5,1),N) 
   - 8*S(R(-3,-2,1),N) - 8*S(R(1,-2,-3),N) - 8*S(R(1,4,1),N) );
id S(R(1,-2,1,-2),N) = -1/16* ( - BS(R(1,4,1),N) 
   - 2*S(R(6),N) + 4*S(R(-4,-2),N) + 4*S(R(-3,-3),N) + 4*S(R(1,5),N) 
   - 8*S(R(-3,1,-2),N) - 8*S(R(1,-3,-2),N) - 8*S(R(1,-2,-3),N) );
id S(R(1,1,-2,-2),N) = -1/16* ( - BS(R(1,1,3,1),N) 
   - 2*S(R(6),N) + 4*S(R(-4,-2),N) + 4*S(R(1,5),N) + 4*S(R(2,4),N) 
   - 8*S(R(1,-3,-2),N) - 8*S(R(1,1,4),N) - 8*S(R(2,-2,-2),N) );
 
id S(R(-4,1,1),N) = 1/8* ( - BS(R(2,4),N) 
   - 2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(-4,2),N) );
id S(R(-2,1,3),N) = 1/8* ( - BS(R(4,2),N) 
   - 2*S(R(-6),N) + 4*S(R(-3,3),N) + 4*S(R(-2,4),N) );
id S(R(-2,-2,-2),N) = 1/8* ( - BS(R(3,1,2),N) 
   - 2*S(R(-6),N) + 4*S(R(-2,4),N) + 4*S(R(4,-2),N) );
id S(R(-2,3,1),N) = 1/8* ( - BS(R(3,3),N) 
   - 2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(-2,4),N) );
id S(R(1,-4,1),N) = 1/8* ( - BS(R(1,2,3),N) 
   - 2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(1,-5),N) );
id S(R(1,-2,3),N) = 1/8* ( - BS(R(1,3,2),N) 
   - 2*S(R(-6),N) + 4*S(R(-3,3),N) + 4*S(R(1,-5),N) );
id S(R(1,1,-4),N) = 1/8* ( - BS(R(1,1,2,2),N) 
   - 2*S(R(-6),N) + 4*S(R(1,-5),N) + 4*S(R(2,-4),N) );
id S(R(1,3,-2),N) = 1/8* ( - BS(R(1,2,1,2),N) 
   - 2*S(R(-6),N) + 4*S(R(1,-5),N) + 4*S(R(4,-2),N) );
id S(R(3,1,-2),N) = 1/8* ( - BS(R(2,1,1,2),N) 
   - 2*S(R(-6),N) + 4*S(R(3,-3),N) + 4*S(R(4,-2),N) );
id S(R(3,-2,1),N) = 1/8* ( - BS(R(2,1,3),N) 
   - 2*S(R(-6),N) + 4*S(R(-5,1),N) + 4*S(R(3,-3),N) );
 
id S(R(-4,-2),N) = -1/4* ( - BS(R(2,3,1),N) - 2*S(R(6),N) );
id S(R(-2,-4),N) = -1/4* ( - BS(R(3,2,1),N) - 2*S(R(6),N) );
id S(R(-6),N)    = -1/2* BS(R(2,2,2),N);

* w = 6, non-alternating (8 statrments)
 
id S(R(1,1,1,1,1,1),N) = -1/64* ( - BS(R(1,1,1,1,1,1),N) 
   - 2*S(R(6),N) + 4*S(R(1,5),N) + 4*S(R(2,4),N) + 4*S(R(3,3),N) 
   + 4*S(R(4,2),N) + 4*S(R(5,1),N) - 8*S(R(1,1,4),N) - 8*S(R(1,2,3),N) 
   - 8*S(R(1,3,2),N) - 8*S(R(1,4,1),N) - 8*S(R(2,1,3),N) - 8*S(R(2,2,2),N) 
   - 8*S(R(2,3,1),N) - 8*S(R(3,1,2),N) - 8*S(R(3,2,1),N) - 8*S(R(4,1,1),N) 
   + 16*S(R(1,1,1,3),N) + 16*S(R(1,1,2,2),N) + 16*S(R(1,1,3,1),N) 
   + 16*S(R(1,2,1,2),N) + 16*S(R(1,2,2,1),N) + 16*S(R(1,3,1,1),N) 
   + 16*S(R(2,1,1,2),N) + 16*S(R(2,1,2,1),N) + 16*S(R(2,2,1,1),N) 
   + 16*S(R(3,1,1,1),N)   - 32*S(R(1,1,1,1,2),N) - 32*S(R(1,1,1,2,1),N) 
   - 32*S(R(1,1,2,1,1),N) - 32*S(R(1,2,1,1,1),N) - 32*S(R(2,1,1,1,1),N) );
id S(R(1,1,1,3),N) = -1/16* ( - BS(R(1,1,1,2,1),N) 
   - 2*S(R(6),N) + 4*S(R(1,5),N) + 4*S(R(2,4),N) + 4*S(R(3,3),N) 
   - 8*S(R(1,1,4),N) - 8*S(R(1,2,3),N) - 8*S(R(2,1,3),N) );
id S(R(1,1,3,1),N) = -1/16* ( - BS(R(1,1,2,1,1),N) 
   - 2*S(R(6),N) + 4*S(R(1,5),N) + 4*S(R(2,4),N) + 4*S(R(5,1),N) 
   - 8*S(R(1,1,4),N) - 8*S(R(1,4,1),N) - 8*S(R(2,3,1),N) );
id S(R(1,3,1,1),N) = -1/16* ( - BS(R(1,2,1,1,1),N) - 2*S(R(6),N) 
   + 4*S(R(1,5),N) + 4*S(R(4,2),N) + 4*S(R(5,1),N) - 8*S(R(1,3,2),N) 
   - 8*S(R(1,4,1),N) - 8*S(R(4,1,1),N) );
id S(R(3,1,1,1),N) = -1/16* ( - BS(R(2,1,1,1,1),N) - 2*S(R(6),N) 
   + 4*S(R(3,3),N) + 4*S(R(4,2),N) + 4*S(R(5,1),N) - 8*S(R(3,1,2),N) 
   - 8*S(R(3,2,1),N) - 8*S(R(4,1,1),N) );
 
id S(R(1,5),N) = -1/4* ( - BS(R(1,2,2,1),N) - 2*S(R(6),N) );
id S(R(3,3),N) = -1/4* ( - BS(R(2,1,2,1),N) - 2*S(R(6),N) );
id S(R(5,1),N) = -1/4* ( - BS(R(2,2,1,1),N) - 2*S(R(6),N) );

* w =  5 (16 statements)

id S(R(-2,1,1,1),N) = 1/16* ( - BS(R(5),N) 
   + 2*S(R(-5),N) - 4*S(R(-4,1),N) - 4*S(R(-3,2),N) - 4*S(R(-2,3),N) 
   + 8*S(R(-3,1,1),N) + 8*S(R(-2,1,2),N) + 8*S(R(-2,2,1),N) );
id S(R(1,-2,1,1),N) = 1/16* ( - BS(R(1,4),N) 
   + 2*S(R(-5),N) - 4*S(R(-4,1),N) - 4*S(R(-3,2),N) - 4*S(R(1,-4),N) 
   + 8*S(R(-3,1,1),N) + 8*S(R(1,-3,1),N) + 8*S(R(1,-2,2),N) );
id S(R(1,1,-2,1),N) = 1/16* ( - BS(R(1,1,3),N) 
   + 2*S(R(-5),N) - 4*S(R(-4,1),N) - 4*S(R(1,-4),N) - 4*S(R(2,-3),N) 
   + 8*S(R(1,-3,1),N) + 8*S(R(1,1,-3),N) + 8*S(R(2,-2,1),N) );
id S(R(1,1,1,-2),N) = 1/16* ( - BS(R(1,1,1,2),N) 
   + 2*S(R(-5),N) - 4*S(R(1,-4),N) - 4*S(R(2,-3),N) - 4*S(R(3,-2),N) 
   + 8*S(R(1,1,-3),N) + 8*S(R(1,2,-2),N) + 8*S(R(2,1,-2),N) );
 
id S(R(-2,-2,1),N) = -1/8* ( - BS(R(3,1,1),N) 
   + 2*S(R(5),N) - 4*S(R(-2,-3),N) - 4*S(R(4,1),N) );
id S(R(-2,1,-2),N) = -1/8* ( - BS(R(4,1),N) 
   + 2*S(R(5),N) - 4*S(R(-3,-2),N) - 4*S(R(-2,-3),N) );
id S(R(1,-2,-2),N) = -1/8* ( - BS(R(1,3,1),N) 
   + 2*S(R(5),N) - 4*S(R(-3,-2),N) - 4*S(R(1,4),N) );
 
id S(R(-4,1),N) = 1/4* ( - BS(R(2,3),N) + 2*S(R(-5),N) );
id S(R(-2,3),N) = 1/4* ( - BS(R(3,2),N) + 2*S(R(-5),N) );
id S(R(1,-4),N) = 1/4* ( - BS(R(1,2,2),N) + 2*S(R(-5),N) );
id S(R(3,-2),N) = 1/4* ( - BS(R(2,1,2),N) + 2*S(R(-5),N) );
 
id S(R(1,1,1,1,1),N) = -1/32* ( - BS(R(1,1,1,1,1),N) 
   + 2*S(R(5),N) - 4*S(R(1,4),N) - 4*S(R(2,3),N) - 4*S(R(3,2),N) 
   - 4*S(R(4,1),N) + 8*S(R(1,1,3),N) + 8*S(R(1,2,2),N) 
   + 8*S(R(1,3,1),N) + 8*S(R(2,1,2),N) + 8*S(R(2,2,1),N) 
   + 8*S(R(3,1,1),N) - 16*S(R(1,1,1,2),N) - 16*S(R(1,1,2,1),N) 
   - 16*S(R(1,2,1,1),N) - 16*S(R(2,1,1,1),N) );
id S(R(1,1,3),N) = -1/8* ( - BS(R(1,1,2,1),N) 
   + 2*S(R(5),N) - 4*S(R(1,4),N) - 4*S(R(2,3),N) );
id S(R(1,3,1),N) = -1/8* ( - BS(R(1,2,1,1),N) 
   + 2*S(R(5),N) - 4*S(R(1,4),N) - 4*S(R(4,1),N) );
id S(R(3,1,1),N) = -1/8* ( - BS(R(2,1,1,1),N) 
   + 2*S(R(5),N) - 4*S(R(3,2),N) - 4*S(R(4,1),N) );
id S(R(5),N)  = 1/2* BS(R(2,2,1),N);

* w = 4 (8 statements)

id S(R(-2,1,1),N) = 1/8* ( - BS(R(4),N) 
   - 2*S(R(-4),N) + 4*S(R(-3,1),N) + 4*S(R(-2,2),N) );
id S(R(1,-2,1),N) = 1/8* ( - BS(R(1,3),N) 
   - 2*S(R(-4),N) + 4*S(R(-3,1),N) + 4*S(R(1,-3),N) );
id S(R(1,1,-2),N) = 1/8* ( - BS(R(1,1,2),N) 
   - 2*S(R(-4),N) + 4*S(R(1,-3),N) + 4*S(R(2,-2),N) );

id S(R(-2,-2),N) = -1/4* ( - BS(R(3,1),N) - 2* S(R(4),N) );
id S(R(-4),N)    = -1/2* BS(R(2,2),N);
 
id S(R(1,1,1,1),N) = -1/16* ( - BS(R(1,1,1,1),N) 
   - 2*S(R(4),N) + 4*S(R(1,3),N) + 4*S(R(2,2),N) + 4*S(R(3,1),N) 
   - 8*S(R(1,1,2),N) - 8*S(R(1,2,1),N) - 8*S(R(2,1,1),N) );
id S(R(1,3),N)  = -1/4* ( - BS(R(1,2,1),N) - 2*S(R(4),N) );
id S(R(3,1),N)  = -1/4* ( - BS(R(2,1,1),N) - 2*S(R(4),N) );

* w = 1,2,3 (7 statements)

id S(R(1,1,1),N) = -1/8* ( - BS(R(1,1,1),N) 
   + 2*S(R(3),N) - 4*S(R(1,2),N) - 4*S(R(2,1),N));
id S(R(-2,1),N)  = 1/4* ( - BS(R(3),N) + 2*S(R(-3),N) );
id S(R(1,-2),N)  = 1/4* ( - BS(R(1,2),N) + 2*S(R(-3),N) );
id S(R(3),N)   = 1/2* BS(R(2,1),N);

id S(R(1,1),N) = -1/4* ( - BS(R(1,1),N) - 2*S(R(2),N) );
id S(R(-2),N)  = -1/2* BS(R(2),N);

id S(R(1),N)   =  1/2* BS(R(1),N);



==> anc/gns3N17pls.h <==

* --------------------------------------------------------------------------- 
*
*   The fixed-N values of the three-loop non-singlet anomalous dimension
*   computed using Forcer after arXiv:1707.08315 and before arXiv:2604.09534
*
*       S. Moch and A. Vogt, arXiv:2605.03889, JHEP 09 (2026) 227
*
*   The group invariants are defined as in table 1 of arxiv:1707.08315,
*   except for the use of nc instead of nr in two denominators. 
*   z`i' denotes the values of Riemann's zeta-function.
*   There is a conventional `-' relative to the moments of the splitting 
*    functions. The expansion parameter is a_s = alpha_s/(4 pi).
*
*   These values have been used to check the analytical all-N results of 
*   T. Gehrmann, A. von Manteuffel, V. Sotnikov and T. Yang, arXiv:2604.0953
*
* ---------------------------------------------------------------------------


*   Even-N values of gamma_{ns}^{(3)+} 

 L  gns3pN18 = 

       + cf^4 * ( 33147054331085374045049170393927724583370410507687174939541/
          144725050033286264201277296517472281187866152386560000000  
          + 83040677123492224387466960967559/358497755809111093796626005000*z3 
          - 8028944836441499/12096512498070*z5 )
       + ca*cf^3 * (  - 334130708599516749956980666524558701330541387982849667/
          1566661434901018253277590947167856861892075520000000 
          + 100011341420742915771065456988589/1274658687321283889054670240000*z3
          - 10701669707257499/51318537870600*z4 
          + 7300019871673499/ 7697780680590*z5 )
       + ca^2*cf^2 * ( 158537397033580995543262986923165487302763757193/
          1384428428626674743458744658409133424640000000 
          + 414074071796852985706141383598451/273141147283132261940286480000*z3
          + 10701669707257499/34212358580400*z4 
          - 362942133881372693/112900783315320*z5 )
       + ca^3*cf * ( 807583788304062088496395083658274419576321/
          741759024380800168975018192293888000000 - 16436079468373322300633843/ 
          20379016979208045430272*z3 - 10701669707257499/102637075741200*z4 
          + 166281897122602699/92373368167080*z5 )
       + [d4FA/nc] * ( 1875484088843715525362244222850681/
          658832167340975889765504000000 + 613430439373414287519347/
          70575892518739608000*z3 - 574103539891954298/42337793743245*z5 )

       + nf*cf^3 * ( 573649908347989115474915540030798802035185575268699/
          1865073136786926491997132079961734359395328000000 
          + 94141984319003112979271299/295677701707259587716000*z3 
          + 10701669707257499/282251958288300*z4 - 2554801588/2909907*z5 )
       + nf*ca*cf^2 * (  - 2799605613432629696866008445891525499059254143/
          6729860416935224447368897645044398592000000 
          + 223087684603705796859062993/197118467804839725144000*z3 
          - 101564542229319139/188167972192200*z4 + 1277400794/8729721*z5 )
       + nf*ca^2*cf * (  - 308777189196761360236838697062595346167809/
          437107996510114385288850006173184000000 
          - 133468643125188841167700199/88703310512177876314800*z3 
          + 283290287273442419/564503916576600*z4 + 75838253258/114829407*z5 )
       + nf*[d4FF/nc] * ( 20913326621960431003428421819337/
         32941608367048794488275200000 + 22440373549636508293/
         32007372069893220*z3 - 850243092128/497594097*z5 )

       + nf^2*cf^2 * ( 108627314016791016825021298215623191996829/
          1780386353686567314118755990752486400000 
          - 156739308412441193/846755874864900*z3 + 1277400794/14549535*z4 )
        + nf^2*ca*cf * ( 3382318044653219996061950909529024767/
          122439214708715514086512606771200000 
          + 156739308412441193/846755874864900*z3 - 1277400794/14549535*z4 )
       + nf^3*cf * (  - 407274715273146106204196263042343/
          275326276461397320035808771840000 + 2554801588/392837445*z3 );

 L  gns3sN20 =

       + cf^4 * ( 11163610608498528096371634550230625731056682076332182418451/
          48241683344428754733759098839157427062622050795520000000 
         + 219322099460027413193443141483291/955994015490962916791002680000*z3
         - 18773662091121439/28225195828830*z5 )
       + ca*cf^3 * ( - 57959651642208823192449237620425909313598971119539859/
          261110239150169708879598491194642810315345920000000 
         + 332251957651190643783021644993881/3823976061963851667164010720000*z3
         - 3567171403208689/17106179290200*z4 
         + 2440528179328801/2565926893530*z5 )
       + ca^2*cf^2 * ( 1461236259148805651774327715238460243774280517351/
          7537443666967451381053165362449726423040000000 
         + 6534193668355006233594460066606229/3823976061963851667164010720000*z3
         + 3567171403208689/11404119526800*z4 
         - 79582027915815097/22580156663064*z5 )
       + ca^3*cf * ( 105063467557188778244146406077425158081260631/
          97912191218265622304702401382793216000000
         - 938625886340869490303430523/1018950848960402271513600*z3
         - 3567171403208689/34212358580400*z4
       + 20584271262889283/10263707574120*z5 )
       + [d4FA/nc] * ( 45942181219063982989806947158735933741/
          14720945947066765280920421376000000 
         + 8724596434414867172226174397/919886183089252050672000*z3 
         - 23199094026885314/1568066434935*z5 )
 
       + nf*cf^3 * ( 590001781046835303035652012522608599623545447953111/
         1865073136786926491997132079961734359395328000000 
         + 33134720750999935627714421/98559233902419862572000*z3 
         + 3567171403208689/94083986096100*z4 - 883540628/969969*z5 )
       + nf*ca*cf^2 * (  - 8705853212495845592197139134237453742546671303/
         20189581250805673342106692935133195776000000 
         + 2184171377989998575984161/1877318740998473572800*z3 
         - 34990762114561529/62722657397400*z4 + 441770314/2909907*z5 )
       + nf*ca^2*cf * ( - 4474190191478749640445362243684112721812811/
         6119511951141601394043900086424576000000 
         - 1611357890024389438899906139/1034871955975408557006000*z3
         + 97837943537267209/188167972192200*z4 + 595657606/870485*z5 )
       + nf*[d4FF/nc] * ( 2516098869066865406777591708289466723/
         3680236486766691320230105344000000 
         + 67680940436810502656/93354835203855225*z3 
         - 60942920384/33948915*z5 )

       + nf^2*cf^2 * ( 511062777048893631243705580782730432900087/
          8011738591589552913534401958386188800000 
         - 488548024373057107/2540267624594700*z3 + 441770314/4849845*z4 )
       + nf^2*ca*cf * ( 11797475989825392021929269220497936987/
          416293330009632747894142863022080000 
         + 488548024373057107/2540267624594700*z3 - 441770314/4849845*z4 )
       + nf^3*cf * (  - 3773001837377200450648368352233439/
         2477936488152575880322278946560000 + 883540628/130945815*z3 );

  L  gns3sN22 =

       + cf^4 * ( 
         7662059824912275864925540133686907309060980486708043736229228796933/
          32850902211445417959204937939070273540372404218382617919488000000 
         + 1107142926156179968736546192950929793/
          4864114932527391883594745108616000*z3 
         - 284196114428789909/426603674098602*z5 )
       + ca*cf^3 * ( 
         - 997180256013840021492229204001182803738845304226327000538147/
          4360928719749515393881929463360346923973298868789248000000 
         + 20053102452839311918681857864156535733/
          214021057031205242878168784779104000*z3 
         - 377403375512541269/1809833768903160*z4 
         + 2846535475465434919/2986225718690214*z5 )
       + ca^2*cf^2 * ( 
         85660847909123669084908027840815730017725468952028000999/
          320189580372949893700260365155742012798000381952000000 
         + 101240241200046949006967654041206922123/
          53505264257801310719542196194776000*z3
         + 377403375512541269/1206555845935440*z4 
         - 45588585147633555793/11944902874760856*z5 )
       + ca^3*cf * (
         39030722141141809021500491049354573210109886369077/
          36912140044643625288596932270078073475072000000
         - 169147821771065060277955472183051/164153076114821635607717952000*z3
         - 377403375512541269/3619667537806320*z4
         + 1142307872682791083/519343603250472*z5 )
       + [d4FA/nc] * ( 2895186169590963427098633028347724589083/
          856611844659815071696759319869440000
         + 16434770960792289512175674809817/1605845309818907304858110400*z3
         - 5005309822959590/313613286987*z5 )

       + nf*cf^3* ( 89508968201142433097984540584400254235588095305785108813503/
          276097759854271266820446832907554431874932882926592000000 
         + 422627065296859701069984169711/1199170198890742467913524000*z3 
         + 377403375512541269/9954085728967380*z4 - 6995776220/7436429*z5 )
       + nf*ca*cf^2 * ( - 22721806340507903791625227634919204265740163878386641/
          51050634625789204990475185771004785203762816000000 
         + 953028923834062378444036770349/799446799260494978609016000*z3 
         - 3810960524067154349/6636057152644920*z4 + 3497888110/22309287*z5 )
       + nf*ca^2*cf * ( - 455275321280913600594822072529867846078925102281/
           604114669429298664609292490770559511552000000
          - 15874502437706268584805895287839/9893154140848625360286573000*z3
          + 10678074821176380509/19908171457934760*z4
          + 919425502390/1302519141*z5 )
       + nf*[d4FF/nc] * ( 2476580315857380187763543298275035157/
          3399253351824662982923648094720000 
	      + 39201801819904493479159/52532304585174233820*z3 
	      - 10575630771040/5644249611*z5 )       

       + nf^2*cf^2 * ( 6839817269756671561037813922421641370959612752549/
          103132595203614555536313506608090475159116800000 
         - 7635480897881632553/38394330668874180*z3 + 699577622/7436429*z4 )
       + nf^2*ca*cf * ( 9775482571570743502857227443894056892267879/
          337225094577758425220498200589626521600000 
         + 7635480897881632553/38394330668874180*z3 - 699577622/7436429*z4 )
       + nf^3*cf * (  - 14064028827070504159932483416102465723/
          9005561360793571258769699515380480000 + 1399155244/200783583*z3 );


*   Odd-N values of gamma_{ns}^{(3)-} 

 L  gns3mN17 =

       + cf^4 * ( 41370203275508068575476445179650110198827682533359/
         161908072175091178490963899371554335703040000000 
         + 104774969385971751180651803/343860310127599440800625*z3 
         - 25934118441059/33508344870*z5 )
       + ca*cf^3 * (  - 8677536964035896908799676918730718014149283787/
         33300714145432163408260777328579665920000000 
         - 696145749488113789666302131/9780915488073939649440000*z3 
         - 29641636655459/142156614600*z4 + 24922977109859/21323492190*z5 )
       + ca^2*cf^2 * ( 433142744980547724815850790926078917262389/
         3913817258674521173915587627499520000000 
         + 3196927672667984343334952411/2095910461730129924880000*z3 
         + 29641636655459/94771076400*z4 - 1006783999602893/312744552120*z5 )
       + ca^3*cf * ( 67989380700024648083518109551557748331/
         62609627521188464320602206208000000 
         - 3754320529021168294515841/4828094852196103488000*z3 
         - 29641636655459/284313229200*z4 + 444961406046739/255881906280*z5 )
       + [d4FA/nc] * ( 26650331900272465188564921883/9759464460588915072000000
         + 4705320656058437168587/563503134009816000*z3 
         - 1527556750229738/ 117279207045*z5 )

       + nf*cf^3 * ( 11977434517790950390147301979561362456712019/
         39643707315990670724119973010213888000000 
         + 13320523701242535247081/43107989751750924000*z3 
         + 29641636655459/781861380300*z4 - 131732092/153153*z5 )
       + nf*ca*cf^2 * ( - 1106181469465046644017024673949029320077/
         2717928651857306370774713630208000000 
         + 32021630686680586698707/28738659834500616000*z3 
         - 276226987707499/521240920200*z4 + 65866046/459459*z5 )
       + nf*ca^2*cf * (  - 211398782610699171873594525331899619/
         304917017148645118444491264000000 
         - 19090913528019599738261/12932396925525277200*z3 
         + 769397689811579/1563722760600*z4 + 3501488986/5407479*z5 )
       + nf*[d4FF/nc] * ( 3267684114688918627338368011/
         5367705453323903289600000 + 304982077489065857/443315402630100*z3 
         - 38945346976/23432409*z5 )

       + nf^2*cf^2 * ( 14257532729709500578905177954355877/
         239676247959198092660909491200000 
         - 425024381446913/2345584140900*z3 + 65866046/765765*z4 )
       + nf^2*ca*cf * ( 435278566641193910999745690148159/
         15971843755405220489949542400000 
         + 425024381446913/2345584140900*z3 - 65866046/765765*z4 )
       + nf^3*cf * (  - 341690441220855241487569087/
         234741971713774551586560000 + 131732092/20675655*z3 );

 L  gns3mN19 =

       + cf^4 * ( 4146461169512324743823606052393831117763328986702132768817/
         16080561114809584911253032946385809020874016931840000000 
         + 288774193533892460443539805842091/955994015490962916791002680000*z3
         - 3123910535853097/4032170832690*z5 )
       + ca*cf^3 * (  - 70584008272832699001140976671762344560425967779490659/
         261110239150169708879598491194642810315345920000000 
         - 234018532833268315948932766366919/3823976061963851667164010720000*z3
         - 3566944468386289/17106179290200*z4 
	     + 3003083099707681/2565926893530*z5 )
       + ca^2*cf^2 * ( 624425494547475439785274066501684240568049786979/
         3230333000128907734737070869621311324160000000 +
         940956386029713064930679891426147/546282294566264523880572960000*z3
          + 3566944468386289/11404119526800*z4 - 79873809370250425/
         22580156663064*z5 )
       + ca^3*cf* ( 104789862098767773768330966087973225923955991/
         97912191218265622304702401382793216000000
         - 1077677104245651299389199773/1204214639680475411788800*z3
         - 3566944468386289/34212358580400*z4
         + 20017418336490563/10263707574120*z5 )		       
       + [d4FA/nc] * ( 15881029678696363053655526648310517/
         5270657338727807118124032000000 
         + 14629587797901422749626359/1596100953885341904000*z3 
         - 22418547294434114/1568066434935*z5 )

       + nf*cf^3 * ( 581048815811479587629552630456386515844845970392151/
         1865073136786926491997132079961734359395328000000 
         + 32294298583021448741830901/98559233902419862572000*z3 
         + 3566944468386289/94083986096100*z4 - 867982228/969969*z5 )
       + nf*ca^2*cf* ( - 628813448435118363197206845364862231906593/
          874215993020228770577700012346368000000 
          - 226407900193665690944759977/147838850853629793858000*z3
          + 96177688376588809/188167972192200*z4 + 42912472234/63794115*z5 )
       + nf*ca*cf^2 * ( - 8542106931917124532014144592306701688022817463/
         20189581250805673342106692935133195776000000 
         + 15083228187900408211605991/13141231186989315009600*z3 
         - 11479064145929043/20907552465800*z4 + 433991114/2909907*z5 )
       + nf*[d4FF/nc] * ( 869395723063619290063902698415331/
         1317664334681951779531008000000 
         + 731871958060277522/1025877309932475*z3 - 484601587264/276441165*z5 )

       + nf^2*cf^2 * ( 166665308192585767305786404609707288597709/
         2670579530529850971178133986128729600000 
         - 479616244205850067/2540267624594700*z3 + 433991114/4849845*z4 )
       + nf^2*ca*cf * ( 11658093799272856917313032650253986971/
         416293330009632747894142863022080000 
         + 479616244205850067/2540267624594700*z3 - 433991114/4849845*z4 )
       + nf^3*cf * (  - 3720724749882818431949587134349279/
         2477936488152575880322278946560000 + 867982228/130945815*z3 );

 L  gns3mN21 =

      + cf^4 * ( 2505258783993812390986962438015709611064516350159320207603/
          9648336668885750946751819767831485412524410159104000000 
         + 5213094630823898560101782369209/17381709372562962123472776000*z3 
         - 4376729092604387/5645039165766*z5 )
      + ca*cf^3 * (  - 18772951650381978208536956546455408593112651820538277/
          67581473662396865827660785956260492081618944000000 
         - 40665760093759227471778309926523/764795212392770333432802144000*z3 
         - 713396958068741/3421235858040*z4 
         + 6613267311002551/5645039165766*z5 )
       + ca^2*cf^2 * ( 35776759924241225622497449467269936827804330007/
         132659008538627144306535710379115185045504000 
         + 365179722900213960791996810543671/191198803098192583358200536000*z3
         + 713396958068741/2280823905360*z4 
         - 86640697944607297/22580156663064*z5 )
       + ca^3*cf * ( 2021038985620509544696878885462979075473277187/
          1916487154581052107169983768242614272000000
         - 366695307313896383540104897151/364274928503343812066112000*z3
         - 713396958068741/6842471716080*z4 
         + 48537547888064141/22580156663064*z5 )
       + [d4FA/nc] * ( 26550211375226203767990908816719908871/
         8096520270886720904506231756800000 + 10054178201586838481463752147/
         1011874801398177255739200*z3 - 4859499530491750/313613286987*z5 )

       + nf*cf^3 * ( 596655234120135563817462870775416683587928421302287/
         1865073136786926491997132079961734359395328000000 
         + 33965449058250515966708633/98559233902419862572000*z3 
         + 713396958068741/18816797219220*z4 - 898354700/969969*z5 )
       + nf*ca*cf^2 * (  - 24301774467764733193717945746734907383432671319/
         55521348439715601690793405571616288384000000 
         + 11056724893292745068613821/9386593704992367864000*z3 
         - 7103489164766941/12544531479480*z4 + 449177350/2909907*z5 )
       + nf*ca^2*cf* ( - 550025478184539153611237900218206721560526543/
         740460946088133768679311910457373696000000
         - 9000500504587783939643064319/5691795757864747063533000*z3
         + 19883673578163341/37633594438440*z4
         + 3994843550/5745201*z5 )
       + nf*[d4FF/nc] * ( 15054754188177787357386790049355749/
         21306632291807160275016399360000 
         + 6650203233128337760237/9036748047733185780*z3 
         - 137075050400/74687613*z5 )

       + nf^2*cf^2 * ( 1042474524923355449525615200018302610263443/
         16023477183179105827068803916772377600000 
         - 99411508871469359/508053524918940*z3 + 89835470/969969*z4 )
       + nf^2*ca*cf * ( 656727415934677882615371951048663515461/
         22896133150529801134177857466214400000 
         + 99411508871469359/508053524918940*z3 - 89835470/969969*z4 )
       + nf^3*cf * (  - 347509874334695865790497297847421/
         225266953468415989120207176960000 + 179670940/26189163*z3 );


*   Odd-N values of gamma_{ns}^{(3)s} 

 L   gns3sN17 =

       + [dabc^2/nc]*nf*cf * (  - 19492248961517848525300131387137/
           433373311545085991958278400000 + 668836764107/16449551118*z3 )
       + [dabc^2/nc]*nf*ca * (  - 42266504100818439643733548031/
           8541092917328994914411520000 - 14785954181846/351837621135*z3 
           + 1216000/23409*z5 )
       + [dabc^2/nc]*nf^2 * ( 36338495969168750377624363/
           65365507020374961079680000 );

 L   gns3sN19 =

       + [dabc^2/nc]*nf*cf * (  - 355964919863263923599894071700377643177981/
          9224041141632708946503423307352520000000 
          + 51533087432242096/1481822781013575*z3 )
       + [dabc^2/nc]*nf*ca * (  - 6393027676102826617990520030530435319/
          1022474845637694468511929839001600000 
          - 14584431120279326081/355637467443258000*z3 + 94248/1805*z5 )
       + [dabc^2/nc]*nf^2 * ( 22098176516015745797567489413229717/
          45646198465968503058568296384000000 );

 L   gns3sN21 =

       + [dabc^2/nc]*nf*cf * (  - 3622956999245336091342389384724576012540109/
          107958177521669225509876066389253894080000 
          + 1514427641250282760/50204155820739921*z3 )
       + [dabc^2/nc]*nf*ca * (  - 273401516671777321586895228861008797979/
          37708659291525330812372365810329216000 
          - 6056963902889036338/150612467462219763*z3 + 2796800/53361*z5 )
       + [dabc^2/nc]*nf^2 * ( 390850850004578457282568699148293633/
          918230339891038899651924492134640000 );

L   gns3sN23 =

       + [dabc^2/nc]*nf*cf* ( - 15398849412152060516496374976804305043212781811/
          521777556761370083345775843708916237959168000
          + 2608710924378287461/98545448716777062*z3 )
       + [dabc^2/nc]*nf*ca * ( - 8752955359434430392022064339572462181557951/
          + 1089546585766206931340430901228706365440000
          - 374453982942203323097/9460363076810597952*z3 + 250250/4761*z5 )
       + [dabc^2/nc]*nf^2 * ( 5503289116997119798297115205788107219/
          14577564209445112004162322961351680000 );

L   gns3sN25 =

       + [dabc^2/nc]*nf*cf * ( - 1337937578857810043463176944732957061235796687\
          798943/51062720476789628571202097510060420806320525000000
          + 166500673452510258618347/7096952059574711709375*z3 )
       + [dabc^2/nc]*nf*ca * ( - 3810077174893631405373016353498329651186453935\
          1089/4398995975924803107493517621003993715984000000000
          - 1663463505348026928645877/42581712357448270256250*z3 
          + 1112832/21125*z5 )
       + [dabc^2/nc]*nf^2 * ( 696833641997835584773048077270153431239/
          2065132224882637619661127228506453000000 );

  L   gns3sN27 =

       + [dabc^2/nc]*nf*cf * (-140406101779003121301564444484466484325516793885\
          73391464133/598649907906101274975806400051484977763306822080000000000
          + 286943221810469826975442/13684762457223658675875*z3)
       + [dabc^2/nc]*nf*ca * (-857037834950322742290575745968116865959624151283\
          619/93429378078638360046243592978005891953126400000000
          - 160743029198966089815230237/4160167786995992237466000*z3 
          + 1885000/35721*z5)
       + [dabc^2/nc]*nf^2 * ( 13581825673461073433983638481936509549893617151/
          44723520142538342512978742892402087806400000000);

  L   gns3sN29 =

       + [dabc^2/nc]*nf*cf * 
         ( - 355828132917944211970258488791897378180836360251643765086113/
         16829057663441475243968258993548977831093615357093750000000
         + 1441702324191972908540284/76371537575815528921875*z3 )
       + [dabc^2/nc]*nf*ca * 
         ( - 14393229889420108654575655735570293788537885459112125303/
         1499797657540005498879928020553842464326648200000000000 
         - 255522657563225731056084043/6674872384126277227771875*z3 
         + 222208/4205*z5 )
       + [dabc^2/nc]*nf^2 * ( 206017438842923017721694466180412309013478383539/
         749149679090911837602361648628292939224100000000 );

